Gradual Typing in an Open World

Gradual typing combines static and dynamic typing in the same language, offering the benefits of both to programmers. Static typing provides error detection and strong guarantees while dynamic typing enables rapid prototyping and flexible programming idioms. For programmers to fully take advantage of a gradual type system, however, they must be able to trust their type annotations, and so runtime checks must be performed at the boundaries of static and dynamic code to ensure that static types are respected. Higher order and mutable values cannot be completely checked at these boundaries, and so additional checks must be performed at their use sites. Traditionally, this has been achieved by installing wrappers or proxies on such values that moderate the flow of data between static and dynamic, but these can cause problems if the language supports comparison of object identity or has a foreign function interface. Reticulated Python is a gradually typed variant of Python implemented via a source-to-source translator for Python 3. It implements a proxy-free alternative design named transient casts. This paper presents a formal semantics for transient casts and shows that not only are they sound, but they work in an open-world setting in which the Reticulated translator has only been applied to some of the program; the rest is untranslated Python. We formalize this open world soundness property and use Coq to prove that it holds for Anthill Python, a calculus that models Reticulated Python.

==> anc/CpdtTactics.v <==
(* Copyright (c) 2008-2012, Adam Chlipala
 * 
 * This work is licensed under a
 * Creative Commons Attribution-Noncommercial-No Derivative Works 3.0
 * Unported License.
 * The license text is available at:
 *   http://creativecommons.org/licenses/by-nc-nd/3.0/
 *)

Require Import Eqdep List.

Require Import Omega.

Set Implicit Arguments.


(** A version of [injection] that does some standard simplifications afterward: clear the hypothesis in question, bring the new facts above the double line, and attempt substitution for known variables. *)
Ltac inject H := injection H; clear H; intros; try subst.

(** Try calling tactic function [f] on all hypotheses, keeping the first application that doesn't fail. *)
Ltac appHyps f :=
  match goal with
    | [ H : _ |- _ ] => f H
  end.

(** Succeed iff [x] is in the list [ls], represented with left-associated nested tuples. *)
Ltac inList x ls :=
  match ls with
    | x => idtac
    | (_, x) => idtac
    | (?LS, _) => inList x LS
  end.

(** Try calling tactic function [f] on every element of tupled list [ls], keeping the first call not to fail. *)
Ltac app f ls :=
  match ls with
    | (?LS, ?X) => f X || app f LS || fail 1
    | _ => f ls
  end.

(** Run [f] on every element of [ls], not just the first that doesn't fail. *)
Ltac all f ls :=
  match ls with
    | (?LS, ?X) => f X; all f LS
    | (_, _) => fail 1
    | _ => f ls
  end.

(** Workhorse tactic to simplify hypotheses for a variety of proofs.
   * Argument [invOne] is a tuple-list of predicates for which we always do inversion automatically. *)
Ltac simplHyp invOne :=
  (** Helper function to do inversion on certain hypotheses, where [H] is the hypothesis and [F] its head symbol *)
  let invert H F :=
    (** We only proceed for those predicates in [invOne]. *)
    inList F invOne;
    (** This case covers an inversion that succeeds immediately, meaning no constructors of [F] applied. *)
      (inversion H; fail)
    (** Otherwise, we only proceed if inversion eliminates all but one constructor case. *)
      || (inversion H; [idtac]; clear H; try subst) in

  match goal with
    (** Eliminate all existential hypotheses. *)
    | [ H : ex _ |- _ ] => destruct H

    (** Find opportunities to take advantage of injectivity of data constructors, for several different arities. *)
    | [ H : ?F ?X = ?F ?Y |- ?G ] =>
      (** This first branch of the [||] fails the whole attempt iff the arguments of the constructor applications are already easy to prove equal. *)
      (assert (X = Y); [ assumption | fail 1 ])
      (** If we pass that filter, then we use injection on [H] and do some simplification as in [inject].
         * The odd-looking check of the goal form is to avoid cases where [injection] gives a more complex result because of dependent typing, which we aren't equipped to handle here. *)
      || (injection H;
        match goal with
          | [ |- X = Y -> G ] =>
            try clear H; intros; try subst
        end)
    | [ H : ?F ?X ?U = ?F ?Y ?V |- ?G ] =>
      (assert (X = Y); [ assumption
        | assert (U = V); [ assumption | fail 1 ] ])
      || (injection H;
        match goal with
          | [ |- U = V -> X = Y -> G ] =>
            try clear H; intros; try subst
        end)

    (** Consider some different arities of a predicate [F] in a hypothesis that we might want to invert. *)
    | [ H : ?F _ |- _ ] => invert H F
    | [ H : ?F _ _ |- _ ] => invert H F
    | [ H : ?F _ _ _ |- _ ] => invert H F
    | [ H : ?F _ _ _ _ |- _ ] => invert H F
    | [ H : ?F _ _ _ _ _ |- _ ] => invert H F

    (** Use an (axiom-dependent!) inversion principle for dependent pairs, from the standard library. *)
    | [ H : existT _ ?T _ = existT _ ?T _ |- _ ] => generalize (inj_pair2 _ _ _ _ _ H); clear H

    (** If we're not ready to use that principle yet, try the standard inversion, which often enables the previous rule. *)
    | [ H : existT _ _ _ = existT _ _ _ |- _ ] => inversion H; clear H

    (** Similar logic to the cases for constructor injectivity above, but specialized to [Some], since the above cases won't deal with polymorphic constructors. *)
    | [ H : Some _ = Some _ |- _ ] => injection H; clear H
  end.

(** Find some hypothesis to rewrite with, ensuring that [auto] proves all of the extra subgoals added by [rewrite]. *)
Ltac rewriteHyp :=
  match goal with
    | [ H : _ |- _ ] => rewrite H by solve [ auto ]
  end.

(** Combine [autorewrite] with automatic hypothesis rewrites. *)
Ltac rewriterP := repeat (rewriteHyp; autorewrite with core in *).
Ltac rewriter := autorewrite with core in *; rewriterP.

(** This one is just so darned useful, let's add it as a hint here. *)
Hint Rewrite app_ass.

(** Devious marker predicate to use for encoding state within proof goals *)
Definition done (T : Type) (x : T) := True.

(** Try a new instantiation of a universally quantified fact, proved by [e].
   * [trace] is an accumulator recording which instantiations we choose. *)
Ltac inster e trace :=
  (** Does [e] have any quantifiers left? *)
  match type of e with
    | forall x : _, _ =>
      (** Yes, so let's pick the first context variable of the right type. *)
      match goal with
        | [ H : _ |- _ ] =>
          inster (e H) (trace, H)
        | _ => fail 2
      end
    | _ =>
      (** No more quantifiers, so now we check if the trace we computed was already used. *)
      match trace with
        | (_, _) =>
          (** We only reach this case if the trace is nonempty, ensuring that [inster] fails if no progress can be made. *)
          match goal with
            | [ H : done (trace, _) |- _ ] =>
              (** Uh oh, found a record of this trace in the context!  Abort to backtrack to try another trace. *)
              fail 1
            | _ =>
              (** What is the type of the proof [e] now? *)
              let T := type of e in
                match type of T with
                  | Prop =>
                    (** [e] should be thought of as a proof, so let's add it to the context, and also add a new marker hypothesis recording our choice of trace. *)
                    generalize e; intro;
                      assert (done (trace, tt)) by constructor
                  | _ =>
                    (** [e] is something beside a proof.  Better make sure no element of our current trace was generated by a previous call to [inster], or we might get stuck in an infinite loop!  (We store previous [inster] terms in second positions of tuples used as arguments to [done] in hypotheses.  Proofs instantiated by [inster] merely use [tt] in such positions.) *)
                    all ltac:(fun X =>
                      match goal with
                        | [ H : done (_, X) |- _ ] => fail 1
                        | _ => idtac
                      end) trace;
                    (** Pick a new name for our new instantiation. *)
                    let i := fresh "i" in (pose (i := e);
                      assert (done (trace, i)) by constructor)
                end
          end
      end
  end.

(** After a round of application with the above, we will have a lot of junk [done] markers to clean up; hence this tactic. *)
Ltac un_done :=
  repeat match goal with
           | [ H : done _ |- _ ] => clear H
         end.

Require Import JMeq.

(** A more parameterized version of the famous [crush].  Extra arguments are:
   * - A tuple-list of lemmas we try [inster]-ing 
   * - A tuple-list of predicates we try inversion for *)
Ltac crush' lemmas invOne :=
  (** A useful combination of standard automation *)
  let sintuition := simpl in *; intuition; try subst;
    repeat (simplHyp invOne; intuition; try subst); try congruence in

  (** A fancier version of [rewriter] from above, which uses [crush'] to discharge side conditions *)
  let rewriter := autorewrite with core in *;
    repeat (match goal with
              | [ H : ?P |- _ ] =>
                match P with
                  | context[JMeq] => fail 1 (** JMeq is too fancy to deal with here. *)
                  | _ => rewrite H by crush' lemmas invOne
                end
            end; autorewrite with core in *) in

  (** Now the main sequence of heuristics: *)
    (sintuition; rewriter;
      match lemmas with
        | false => idtac (** No lemmas?  Nothing to do here *)
        | _ =>
          (** Try a loop of instantiating lemmas... *)
          repeat ((app ltac:(fun L => inster L L) lemmas
          (** ...or instantiating hypotheses... *)
            || appHyps ltac:(fun L => inster L L));
          (** ...and then simplifying hypotheses. *)
          repeat (simplHyp invOne; intuition)); un_done
      end;
      sintuition; rewriter; sintuition;
      (** End with a last attempt to prove an arithmetic fact with [omega], or prove any sort of fact in a context that is contradictory by reasoning that [omega] can do. *)
      try omega; try (elimtype False; omega)).

(** [crush] instantiates [crush'] with the simplest possible parameters. *)
Ltac crush := crush' false fail.

(** * Wrap Program's [dependent destruction] in a slightly more pleasant form *)

Require Import Program.Equality.

(** Run [dependent destruction] on [E] and look for opportunities to simplify the result.
   The weird introduction of [x] helps get around limitations of [dependent destruction], in terms of which sorts of arguments it will accept (e.g., variables bound to hypotheses within Ltac [match]es). *)
Ltac dep_destruct E :=
  let x := fresh "x" in
    remember E as x; simpl in x; dependent destruction x;
      try match goal with
            | [ H : _ = E |- _ ] => try rewrite <- H in *; clear H
          end.

(** Nuke all hypotheses that we can get away with, without invalidating the goal statement. *)
Ltac clear_all :=
  repeat match goal with
           | [ H : _ |- _ ] => clear H
         end.

(** Instantiate a quantifier in a hypothesis [H] with value [v], or, if [v] doesn't have the right type, with a new unification variable.
   * Also prove the lefthand sides of any implications that this exposes, simplifying [H] to leave out those implications. *)
Ltac guess v H :=
  repeat match type of H with
           | forall x : ?T, _ =>
             match type of T with
               | Prop =>
                 (let H' := fresh "H'" in
                   assert (H' : T); [
                     solve [ eauto 6 ]
                     | specialize (H H'); clear H' ])
                 || fail 1
               | _ =>
                 specialize (H v)
                 || let x := fresh "x" in
                   evar (x : T);
                   let x' := eval unfold x in x in
                     clear x; specialize (H x')
             end
         end.

(** Version of [guess] that leaves the original [H] intact *)
Ltac guessKeep v H :=
  let H' := fresh "H'" in
    generalize H; intro H'; guess v H'.

==> anc/aux.v <==
Require Export EqNat.
Require Export FunctionalExtensionality.
Require Export List.
Require Export CpdtTactics.
Require Export Coq.Logic.Classical_Pred_Type.
Require Export definitions.
Require Export utils.



Lemma hw_getattr : (forall a x h2 v, 
                      getattr a x h2 v -> forall h1,
                                           heap_weaker h1 h2 -> 
                                           (exists v', getattr a x h1 v')) /\
                   (forall as_ x h2 v,
                      getsupattr as_ x h2 v -> forall h1,
                                               heap_weaker h1 h2 ->
                                               (exists v', getsupattr as_ x h1 v')).
  apply gas.
  intros a x h2 M.
  intros a' v' GET FN.
  intros h1 HW.
  inversion HW.
  subst.
  unfold get in GET. apply H in GET.
  destruct GET as [d' [FN' FS]].
  apply FS in FN. destruct FN as [v'' FN].
  exists v''. 
  apply getobjlocal with (M := d') (a' := a'); auto.
  intros a x mu M a' v GET FN GA IH h1 HW.
  inversion HW. apply H in GET.
  destruct GET as [d' [FN' FS]].
  apply IH in HW. destruct HW as [v' GA'].
  destruct (excluded_middle (exists v'', findnat d' x = Some v'')).
  destruct H3 as [v'' FN''].
  exists v''. apply getobjlocal with (M := d') (a' := a'); auto.
  exists v'. apply getobjsuper with (M := d') (a' := a'); auto. apply not_some_none in H3. auto.
  intros a x mu M a's cs v GET FN h1 HW.
  inversion HW.
  subst.
  unfold get in GET. apply H0 in GET. destruct GET as [d' [FN' FS]].
  apply FS in FN. destruct FN as [v'' FN].
  exists v''. apply getclslocal with (M := d') (a's := a's) (cs := cs); auto.
  intros a x mu M a's cs v GET NF GSA IH h1 HW.
  inversion HW.  subst.
  apply H0 in GET. destruct GET as [d' [FN' FS]].
  apply IH in HW. destruct HW as [v' GSA'].
  destruct (excluded_middle (exists v'', findnat d' x = Some v'')).
  destruct H1 as [v'' FN''].
  exists v''. apply getclslocal with (M := d') (a's := a's) (cs := cs); auto.
  exists v'. apply getclssuper with (M := d') (a's := a's) (cs := cs); auto. apply not_some_none in H1. auto.
  intros.
  apply H in H0. destruct H0 as [v' GA].
  exists v'. apply getsup with (a := a); auto.
Qed.

Lemma hw_hasattr : forall h1 h2 a d, heap_weaker h1 h2 -> 
                     hasattrs a d h2 ->
                     hasattrs a d h1.
  intros h1 h2 a d.
  intros HW HA.
  apply hasa.
  intros x IN.
  inversion HA.
  subst.
  assert (IN' := IN).
  apply H in IN'.
  destruct IN' as [v GA].
  destruct hw_getattr as [hga _].
  apply hga with (h2 := h2) (v := v); auto.
  inversion HA. inversion HW.
  subst.
  destruct H0 as [h GET].
  destruct h.
  apply H5 in GET. destruct GET as [d' [FN' _]]. eauto.
  apply H4 in GET. destruct GET as [d' [FN' _]]. eauto.
Qed.

Lemma hw_pm : forall h c h2, parammatch h c h2 ->
                        forall h1,
                          heap_weaker h1 h2 ->
                          parammatch h c h1.
Proof. 
  intros h c h2 PM.
  induction PM. intros. apply lamany.
  intros. apply lamcnt; auto.
  intros. 
  inversion H0. unfold get in H. apply H2 in H. destruct H as [d' [FN' LU]].
  apply clsany with (a's := a's) (v := v) (M := d'); auto.
  intros.
  inversion H0. unfold get in H. apply H2 in H. destruct H as [d' [FN' LU]].
  apply clscnt with (a's := a's) (v := v) (M := d') ; auto. 
Qed.





Lemma canonical_pyobj : forall (Gamma : scontext) Sigma v s,
                          Gamma = nil ->
                          s = PyObjS ->
                          isval v = true ->
                          typecheck Gamma Sigma v s ->
                          exists s', (s' <> PyObjS /\ typecheck nil Sigma v s').
Proof.
  intros Sigma Gamma v s.
  intros EMP SPY ISV TC.
  induction TC; crush.
  destruct s2.
  apply H0. auto. auto. auto.
  exists NatS.
  split.
  crush.
  crush.
  exists (ArrowS n). split. crush. crush.
  exists (ObjS s). split. crush. crush.
  exists (ClassS s c). split. crush. crush.
Qed.

Lemma po_top : forall s t, subtype s t -> s = PyObjS -> t = PyObjS.
  intros s t ST.
  induction ST; crush.
Qed.

Lemma st_inversion : forall s t, subtype s t ->
                       (forall n, t =  (ArrowS n) -> s = ArrowS n \/ 
                                                    exists d, s = ClassS d (CFixed n)) /\
                       (forall d n, t = (ClassS d (CFixed n)) -> exists d', contained d d' /\ 
                                                                       s = ClassS d' (CFixed n)) /\
                       (forall d, t =  (ClassS d CAny) -> exists d' c, contained d d' /\ 
                                                                 s = ClassS d' c) /\
                       (forall d, t = (ObjS d) -> (exists d', contained d d' /\ s = ObjS d') \/
                                                  (exists d' c, contained d d' /\ s = ClassS d' c)) /\
                       (t = NatS -> s = NatS).
  intros s t ST.
  induction ST. 
  split. intros; crush.
  split. intros; crush. exists d. split. apply cont. auto. auto.
  split. intros; crush. exists d. exists CAny. split. apply cont. auto. auto.
  split. intros; crush. left. exists d. split. apply cont. auto. auto.
  crush.
  crush.
  split. intros.
  subst. destruct IHST2 as [IH _]. cut (ArrowS n = ArrowS n). intros CUT. apply IH in CUT.
  destruct CUT as [SARR | SCLS].
  subst. apply IHST1. auto.
  destruct SCLS as [d SCLS].
  apply IHST1 in SCLS.
  right. destruct SCLS as [d' SCLS]. exists d'. firstorder.
  auto.
  crush.
  cut ((ClassS d (CFixed n)) = (ClassS d (CFixed n))).
  intros CUT. apply H0 in CUT.
  destruct CUT as [d' [CNT SEQ]].
  apply H3 in SEQ.
  destruct SEQ as [d'' [CNT' SEQ]].
  exists d''. split.  apply cont. inversion CNT. inversion CNT'. crush. auto. auto.
  cut ((ClassS d CAny) = (ClassS d CAny)).
  intros CUT. apply H4 in CUT.
  destruct CUT as [d' [c [CNT SEQ]]].
  destruct c.
  apply H2 in SEQ.
  destruct SEQ as [d'' [c' [CNT' SEQ]]].
  exists d''. exists c'. split.  apply cont. inversion CNT. inversion CNT'. crush. auto. 
  apply H3 in SEQ.
  destruct SEQ as [d'' [CNT' SEQ]].
  exists d''. exists (CFixed n). split.  apply cont. inversion CNT. inversion CNT'. crush. auto. 
  auto.
  cut (ObjS d = ObjS d).
  intros CUT.  apply H6 in CUT. destruct CUT as [[d' [CONT OBJ]] | [d' [c [CONT CLS]]]].
  apply H5 in OBJ. destruct OBJ as [[d'' [CONT' OBJ']] | [d'' [c' [CONT' CLS']]]].
  left. exists d''. split. apply cont. inversion CONT. inversion CONT'. crush. auto.
  right. exists d''. exists c'. split. apply cont. inversion CONT. inversion CONT'. crush. auto.
  destruct c.
  apply H2 in CLS. destruct CLS as [d'' [c' [CONT' CLS']]]. right.
  exists d''. exists c'. split. apply cont. inversion CONT. inversion CONT'. crush. auto.
  apply H3 in CLS. destruct CLS as [d'' [CONT' CLS']].
  right. exists d''. exists (CFixed n). split. apply cont. inversion CONT. inversion CONT'. crush. auto. auto.
  crush; eauto.
  crush; eauto.
  crush; eauto.
  exists d. exists n. split.  inversion H. apply cont. auto. auto.
  crush; eauto.
  right. exists d0. exists n. split. apply cont. auto. auto.
  crush; eauto.
Qed.  


Ltac bogus_subtype :=
  match goal with
    | [ H: subtype ?Y ?X |- _ ]=> apply st_inversion in H; cut (X = X); try (auto); try (intros CUT; apply H in CUT; crush)
  end.



Lemma canonical_class : forall Gamma v mu s d c,
                          Gamma = nil ->
                          s = (ClassS d c) ->
                          isval v = true ->
                          typecheck Gamma mu v s ->
                          (exists a a's M v', v = AddrE a /\ get mu a = Some (HCls a's v' M) /\
                                              parammatch (AddrE a) c mu /\ hasattrs a d mu).
Proof.
  intros Gamma v mu s d c.
  intros GNIL SCLS VVAL TC.
  generalize dependent c.
  generalize dependent d.
  induction TC; crush.
  subst.
  apply st_inversion in H.
  destruct c.
  crush.
  cut (ClassS d CAny = ClassS d CAny); auto. intros CUT.
  apply H2 in CUT.
  destruct CUT as [d' [c [CONT CLS]]].
  apply H1 in CLS.
  destruct CLS as [a [a's [M [v' [EADDR [GET [PM HA]]]]]]].
  
  subst.
  exists a. exists a's. exists M. exists v'.
  crush.
  inversion PM; crush. 
  apply clsany with (a's := a's0)( v := v) (M := M0); auto.
  apply hasattr_larger with (d' := d'); auto.
  crush.
  cut (ClassS d (CFixed n) = ClassS d (CFixed n)); auto. intros CUT.
  apply H in CUT.
  destruct CUT as [d' [CONT CLS]].
  apply H1 in CLS.
  destruct CLS as [a [a's [M [v' [EADDR [GET [PM HA]]]]]]].
  
  subst.
  exists a. exists a's. exists M. exists v'.
  crush.
  apply hasattr_larger with (d' := d'); auto.

  inversion H0.
  exists a. exists a's. exists M. exists v. firstorder. apply clsany with (a's := a's) (v := v) (M := M); auto.
  exists a. exists a's. exists M. exists v. firstorder. apply clscnt with (a's := a's) (v := v) (M := M); auto.
Qed.

Lemma canonical_arrow : forall (Gamma : scontext) v mu s n,
                          Gamma = nil ->
                          s = (ArrowS n) ->
                          isval v = true ->
                          typecheck Gamma mu v s ->
                          (exists x e, v = LamE x e /\ length x = n) \/
                          (exists a a's M v', v = AddrE a /\ get mu a = Some (HCls a's v' M) /\
                                         parammatch v (CFixed n) mu).
Proof.
  intros Gamma v mu s.
  intros H0 H1 H2 H3 H4.
  induction H4; try crush.
  destruct s2.
  bogus_subtype.
  bogus_subtype.
  bogus_subtype.
  bogus_subtype.
  
  apply st_inversion in H.
  cut (ArrowS H0 = ArrowS H0); try auto. intros CUT.
  apply H in CUT.
  destruct CUT as [ BOG | [ d CLS]].
  crush.
  inversion CLS. subst. apply canonical_class  with (mu := Sigma) (d := d) (c := (CFixed H0)) in H4; auto.
  destruct H4 as [a [a's [M [v [EADDR [GETM [PM HA]]]]]]].
  right. exists a. exists a's. exists M. exists v.
  crush.
  eauto.
Qed.


Lemma canonical_nat : forall (Gamma : scontext) Sigma v s,
                          Gamma = nil ->
                          s = NatS ->
                          isval v = true ->
                          typecheck Gamma Sigma v s ->
                          exists n, v = NatE n.
Proof.
  intros Sigma Gamma v s.
  intros H0 H1 H2 H3.
  induction H3; try crush.
  bogus_subtype.
  eauto.
Qed.


Lemma canonical_obj : forall Gamma v mu s d,
                          Gamma = nil ->
                          s = (ObjS d) ->
                          isval v = true ->
                          typecheck Gamma mu v s ->
                          (exists a a' M, v = AddrE a /\ get mu a = Some (HObj a' M) /\ hasattrs a d mu) \/
                          (exists a a's M v', v = AddrE a /\ get mu a = Some (HCls a's v' M) /\
                                              hasattrs a d mu).
Proof.
  intros Gamma v mu s d.
  intros GNIL SCLS VVAL TC.
  generalize dependent d.
  induction TC; crush.
  apply st_inversion in H.
  cut (ObjS d = ObjS d); auto. intros CUT.
  apply H in CUT.
  destruct CUT as [[d' [CONT OBJ]] |[d' [c [CONT CLS]]]].
  apply H1 in OBJ.
  destruct OBJ as [[a [a's [M [EADDR [GET HA]]]]] | [a [a's [M [ v' [EADDR [GET HA]]]]]]].
  subst. left.
  exists a. exists a's. exists M.
  split; auto. split.
  auto.
  apply hasattr_larger with (d' := d'); auto.
  subst. right.
  exists a. exists a's. exists M. exists v'. split; auto; split; auto.
  apply hasattr_larger with (d' := d'); auto.
  subst.
  apply canonical_class with (mu := Sigma) (d := d') (c := c) in TC; auto.
  right.
  destruct TC as [a [a's [M [v' [EADDR [GET [_ HAS]]]]]]].
  apply hasattr_larger with (d := d) in HAS; auto.
  exists a. exists a's. exists M. exists v'. auto.
  inversion H. subst. destruct H1 as [h GET]. 
  destruct h. right. exists a. exists l. exists l0. exists e. firstorder.
  left. exists a. exists n. exists l. firstorder.
Qed.



Lemma canonical_supers : forall Gamma vs d mu,
                          Gamma = nil ->
                          allvals vs = true ->
                          typecheck_supers Gamma mu vs d ->
                          (exists as_, addrs vs as_ /\ 
                                  (forall a, In a as_ -> exists a's v' M, get mu a = Some (HCls a's v' M))).
Proof.
  intros Gamma vs d mu.
  intros GNIL AV TS.
  induction TS.
  apply canonical_class with (mu := Sigma) (d := ns) (c := CAny) in H; auto.
  destruct H as [a [a's [M [v' [EADDR [GETE [PM HA]]]]]]].
  apply IHTS in GNIL; auto.
  destruct GNIL as [as_ [ADDRS UNIV]].
  exists (a::as_). split. subst. apply consaddr. auto.
  intros a' IN.
  simpl in IN. destruct IN; eauto. subst. eauto.
  simpl in AV. ifcaseH; crush.
  simpl in AV. ifcaseH; crush.
  exists []. split; crush. apply niladdr.
Qed.




Lemma can_lookup_in : forall x d a mu h o, 
                        hasattrs a d mu ->
                        In x d ->
                        get mu a = Some h ->
                        exists r, lookup a h x mu o r.
  intros x d a mu h o.
  intros HA IN GET.
  inversion HA. subst.
  apply H in IN.
  destruct IN as [v GA].
  inversion GA. subst. exists (res v mu). 
  assert (Some h = Some (HObj a' M)).
  transitivity (get mu a); auto.
  inversion H3. subst.
  apply luobjlocal. auto.
  subst. destruct (excluded_middle (exists xs b, v = LamE xs b)).
  destruct H4 as [xs [b LAM]].
  assert (Some h = Some (HObj a' M)).
  transitivity (get mu a); auto. inversion H4. subst.
  destruct (excluded_middle (exists xs' self, xs = (append xs' [self]))).
  destruct H5 as [xs' [self APPEQ]].
  eexists. apply luobjmeth with (ys := xs') (self := self) (b := b); auto. crush.
  exists casterror. apply luobjbogus with (b := b); auto. 
   destruct xs. auto.
   contradict H5.
Lemma always_last_elt: forall i n (xs : list name), length xs = n -> exists xs' self, i::xs = append xs' [self]. 
  intros i n.
  generalize dependent i.
  induction n.
  crush.
  destruct xs; crush.
  exists []. exists i. crush.
  intros i xs LEN.
  destruct xs. crush. inversion LEN.
  apply IHn with (i := n0) in H0.
  destruct H0 as [front [back APP]].
  exists (i::front). exists back. crush.
Qed.
  apply always_last_elt with (n := length xs); auto.
  assert (Some h = Some (HObj a' M)).
  transitivity (get mu a); auto. inversion H5.
  exists (res v mu).
  apply luobjfield; auto. 
  subst.
  assert (Some h = Some (HCls a's cs M)).
  transitivity (get mu a); auto. inversion H3.
  exists (res v mu).
  apply luclass; auto.
  subst. 
  assert (Some h = Some (HCls a's cs M)).
  transitivity (get mu a); auto. inversion H4.
  exists (res v mu).
  apply luclass; auto.
Qed. 

Lemma step_list_mem_perr : forall ls mu r o, steplist ls mu r ->
                                       r = (pyerrorl o) ->
                                       forall mems, msnd mems = ls ->
                                               stepmap mems mu (pyerrorm o).
  intros ls mu r o STEPL REQ.
  induction STEPL; try crush. 
  destruct mems. crush. destruct p. simpl in H1. inversion H1. subst.
  apply stepmconspyerr; auto. 
  destruct mems. crush. destruct p. simpl in H1. inversion H1. subst.
  apply stepmpyerr; auto.
Qed.  

Lemma step_list_mem_cerr : forall ls mu r, steplist ls mu r ->
                                       r = casterrorl ->
                                       forall mems, msnd mems = ls ->
                                               stepmap mems mu casterrorm.
  intros ls mu r STEPL REQ.
  induction STEPL; try crush. 
  destruct mems. crush. destruct p. simpl in H1. inversion H1. subst.
  apply stepmconscasterr; auto. 
  destruct mems. crush. destruct p. simpl in H1. inversion H1. subst.
  apply stepmcasterr; auto.
Qed.  


Lemma step_list_mem_val : forall ls mu r es' mu', steplist ls mu r ->
                                      r = (resl es' mu') ->
                                      forall mems, msnd mems = ls ->
                                              stepmap mems mu (resm (zip (mfst mems) es') mu').
  intros ls mu r es' mu' STEPL REQ.
  generalize dependent es'.
  induction STEPL; try crush. 
  destruct mems. crush. destruct p. simpl in H0. inversion H0. subst.
  apply stepmcons; auto.
  destruct mems.
  rewrite zipnil; auto. crush.
  destruct mems. crush. destruct p. simpl in H1. inversion H1. subst.
  simpl.
  rewrite zip_cancel.
  apply stepmval; auto.
Qed.  



Lemma ty_get_inversion : forall Gamma Sigma e' e s n,
                             typecheck Gamma Sigma e s ->
                             e = GetE e' n TY ->
                             s = PyObjS /\ exists d, typecheck Gamma Sigma e' (ObjS d) /\ In n d. 
Proof.
  intros Gamma Sigma e' e s n.
  intros TC EQ.
  induction TC; crush.
  destruct s1; crush. (apply st_inversion in H; crush).
  (apply st_inversion in H; crush).

Ltac cut_eq :=
  match goal with
    | [H: (forall n0, ?Q = ?T n0 -> ?P) |- _] => cut (Q = Q); auto; intros
  end.
  cut_eq.
  apply H0 in H5. crush. auto.
  (apply st_inversion in H; crush).
  cut_eq; crush. apply H4 in H5. crush.
  (apply st_inversion in H; crush).
  cut_eq; crush. destruct c. apply H3 in H5. crush.
  apply H in H5. crush.
  inversion EQ.
  exists d.
  crush.
Qed.

Lemma un_get_inversion : forall Gamma Sigma e' e s n,
                             typecheck Gamma Sigma e s ->
                             e = GetE e' n UN ->
                             typecheck Gamma Sigma e' PyObjS /\ s = PyObjS.
Proof.
  intros Gamma Sigma e' e s n.
  intros TC EQ.
  induction TC; crush.
  destruct s1; crush; (apply st_inversion in H; crush).
  cut_eq. apply H0 in H4. crush.
  auto.
  cut_eq. apply H3 in H4. crush.
  cut_eq. destruct c. apply H2 in H4. crush.
  apply H in H4. crush.
Qed.

Lemma ty_class_inversion : forall Gamma Sigma es ec em e s,
                             typecheck Gamma Sigma e s ->
                             e = ClassE TY es ec em ->
                             exists supes n, 
                               typecheck_supers Gamma Sigma es supes /\ 
                               typecheck Gamma Sigma ec (ArrowS (n + 1)) /\
                               typecheck_list Gamma Sigma (msnd em) /\
                               subtype (ClassS (append supes (mfst em)) (CFixed n)) s.
Proof.
  intros Gamma Sigma es ec em e s.
  intros TC EQ.
  induction TC; crush.
  exists x. exists x0.  crush.
  apply st_trans with (s2 := s2); auto.
  inversion EQ. subst.  
  exists supes. exists n.  auto.
Qed.

Lemma un_class_inversion : forall Gamma Sigma es ec em e s,
                             typecheck Gamma Sigma e s ->
                             e = ClassE UN es ec em -> 
                             typecheck_list Gamma Sigma es /\ 
                             typecheck Gamma Sigma ec PyObjS /\
                             typecheck_list Gamma Sigma (msnd em) /\
                             subtype (ClassS (mfst em) CAny) s.
Proof.
  intros Gamma Sigma es ec em e s.
  intros TC EQ.
  induction TC; crush.
  apply st_trans with (s2 := s2); auto.
  inversion EQ. subst. auto.
Qed.

Lemma check_inversion : forall Gamma Sigma e' e s' s,
                          typecheck Gamma Sigma e s ->
                          e = CheckE e' s' ->
                          typecheck Gamma Sigma e' PyObjS /\ subtype s' s.
Proof.
  intros Gamma Sigma e' e s' s.
  intros TC EQ.
  induction TC; crush.
  eauto.
Qed.

Lemma ty_app_inversion : forall Gamma Sigma e1 e2s e s,
                             typecheck Gamma Sigma e s ->
                             e = AppE e1 e2s TY ->
                             typecheck Gamma Sigma e1 (ArrowS (length e2s)) /\ 
                             typecheck_list Gamma Sigma e2s /\ s = PyObjS.
Proof.
  intros Gamma Sigma e1 e2 e s.
  intros TC EQ.
  induction TC; crush.
  destruct s1; crush; (apply st_inversion in H; crush).
  cut_eq. apply H2 in H5; crush.
  cut_eq. apply H4 in H5; crush.
  cut_eq. destruct c. apply H3 in H5; crush. apply H in H5; crush.
Qed.

Lemma un_app_inversion : forall Gamma Sigma e1 e2s e s,
                             typecheck Gamma Sigma e s ->
                             e = AppE e1 e2s UN ->
                             typecheck Gamma Sigma e1 PyObjS /\ 
                             typecheck_list Gamma Sigma e2s /\ s = PyObjS.
Proof.
  intros Gamma Sigma e1 e2 e s.
  intros TC EQ.
  induction TC; crush.
  destruct s1; crush; (apply st_inversion in H; crush).
  cut_eq. apply H2 in H5; crush.
  cut_eq. apply H4 in H5; crush.
  cut_eq. destruct c. apply H3 in H5; crush. apply H in H5; crush.
Qed.

Lemma ty_set_inversion : forall Gamma Sigma e1 e2 e s n,
                             typecheck Gamma Sigma e s ->
                             e = SetE e1 n TY e2 ->
                             typecheck Gamma Sigma e1 (ObjS nil) /\ 
                             typecheck Gamma Sigma e2 PyObjS /\ subtype NatS s.
Proof.
  intros Gamma Sigma e1 e2 e s n.
  intros TC EQ.
  induction TC; inversion EQ. firstorder.  apply st_trans with (s2 := s2); auto.

  inversion EQ. subst. firstorder.  
Qed.

Lemma un_set_inversion : forall Gamma Sigma e1 e2 e s n,
                             typecheck Gamma Sigma e s ->
                             e = SetE e1 n UN e2 ->
                             typecheck Gamma Sigma e1 PyObjS /\ typecheck Gamma Sigma e2 PyObjS /\ subtype NatS s.
Proof.
  intros Gamma Sigma e1 e2 e s n.
  intros TC EQ.
  induction TC; inversion EQ. firstorder. apply st_trans with (s2 := s2); auto.
  inversion EQ. subst. firstorder.
Qed.

Lemma let_inversion : forall Gamma Sigma x e1 e2 e s,
                             typecheck Gamma Sigma e s ->
                             e = LetE x e1 e2 ->
                             exists s1 s2, typecheck Gamma Sigma e1 s1 /\ typecheck ((x,s1)::Gamma) Sigma e2 s2 /\ 
                                subtype s2 s.
Proof.
  intros Gamma Sigma x e1 e2 e s.
  intros TC EQ.
  induction TC; crush.
  exists x0. exists s2. crush.
  apply ty_subsump with (s2 := x1); crush.
  inversion EQ. subst. eauto.
Qed.


Lemma lam_inversion : forall Gamma Sigma xs e' e s,
                        typecheck Gamma Sigma e s ->
                        e = LamE xs e' ->
                        typecheck (append (pobj_pair xs) Gamma) Sigma e' PyObjS /\ 
                        subtype (ArrowS (length xs)) s.
Proof.
  intros Gamma Sigma xs e' e s.
  intros TC EQ.
  induction TC; crush.
  apply st_trans with (s2 := s2); auto.
Qed.

Lemma addr_inversion : forall Gamma Sigma n e s,
                        typecheck Gamma Sigma e s ->
                        e = AddrE n ->
                        (exists a's v M d c, findnat Sigma n = Some (HCls a's v M) /\ 
                                      hasattrs n d Sigma /\ 
                                      parammatch (AddrE n) c Sigma /\ 
                                     subtype (ClassS d c) s) \/
                        (exists a' M d, findnat Sigma n = Some (HObj a' M) /\ 
                                      hasattrs n d Sigma /\ 
                                      subtype (ObjS d) s).                        
Proof.
  intros Gamma Sigma n e s.
  intros TC EQ.
  induction TC; crush.
  left. exists x. exists x0. exists x1. exists x2. exists x3. eauto.
  right. exists x. exists x0. exists x1. eauto.
  inversion H0. subst. left. exists a's. exists v. exists M. exists d. exists CAny. eauto.
  subst. left. exists a's. exists v. exists M. exists d. exists (CFixed n0). eauto.
  inversion H. subst. destruct H1 as [h GET].
  destruct h.
  left. exists l. exists e. exists l0. exists d. exists CAny. repeat (split; eauto). 
  apply clsany with (a's := l) (v := e) (M := l0); auto.
  right. exists n0. exists l. exists d. eauto.
Qed.




Lemma heap_weaker_reflexive : forall Sigma, heap_weaker Sigma Sigma.
  intros Sigma. apply hwkr.
  eauto. eauto.
Qed.

Ltac hw_reflex :=
  match goal with
    | [ |- heap_weaker ?X ?X /\ ?P] => split; try (apply heap_weaker_reflexive)
  end.




Lemma typed_getattr : (forall a x mu v,
                        getattr a x mu v ->
                        type_heap mu ->
                        typecheck nil mu v PyObjS) /\
                      (forall as_ x mu v,
                        getsupattr as_ x mu v ->
                        type_heap mu ->
                        typecheck nil mu v PyObjS).
Proof.
  apply gas.
  intros.
  inversion H.
  apply H0 in e; inversion e; subst.
  apply H6 in e0. auto.
  intros.
  apply H; auto. 
  intros.
  inversion H.
  apply H0 in e; inversion e; subst.
  apply H7 in e0. auto.
  intros.
  apply H; auto.
  intros.
  apply H; auto.
Qed.


Lemma tga : forall a x mu v,
                        getattr a x mu v ->
                        type_heap mu ->
                        typecheck nil mu v PyObjS.
Proof. 
  destruct typed_getattr as [H _].
  apply H.
Qed.


Lemma hw_getattr2 : (forall a x h v, 
                      getattr a x h v -> forall n b,
                                           findnat h n = None ->
                                           getattr a x ((n,b)::h) v) /\
                    (forall as_ x h v,
                       getsupattr as_ x h v -> forall n b,
                                           findnat h n = None ->
                                                 getsupattr as_ x ((n,b)::h) v).
  apply gas.
  intros a x mu M a' v GET FN n b NFN.
  apply getobjlocal with (M := M) (a' := a'); auto.
  destruct(excluded_middle (a=n)). unfold get in GET. crush.
  killfind. killfind. unfold get. killfind. noteq. auto.

  intros a x mu M a' v GET FN GA IH n b NFN.
  assert (NFN' := NFN).
  apply IH with (b := b) in NFN.
  apply getobjsuper with (M := M) (a' := a'); auto.
  destruct(excluded_middle (a=n)). unfold get in GET. crush.
  killfind. killfind. unfold get. killfind. noteq. auto.
  
  intros a x mu M a's cs v GET FN n b NFN.
  apply getclslocal with (M := M) (cs := cs) (a's := a's); auto.
  destruct(excluded_middle (a=n)). unfold get in GET. crush.
  killfind. killfind. unfold get. killfind. noteq. auto.

  intros a x mu M a's cs v GET NF GSA IH n b NFN.
  assert (NFN' := NFN).
  apply IH with (b := b) in NFN.
  apply getclssuper with (M := M) (a's := a's) (cs := cs); auto.
  destruct(excluded_middle (a=n)). unfold get in GET. crush.
  killfind. killfind. unfold get. killfind. noteq. auto.
  
  intros a's x mu v a IN GA IH n b NFN.
  apply getsup with (a := a); auto.
Qed.

Lemma canonical_supers2 : forall Gamma mu es supes,
                            Gamma = nil ->
                            typecheck_supers Gamma mu es supes -> 
                            allvals es = true -> forall as_,
                            addrs es as_ ->
                            type_heap mu ->
                            forall x,
                              In x supes ->
                              exists a, In a as_ /\ (exists v, getattr a x mu v).
Proof.
  intros Gamma mu es supes GNIL TCS AV.
  induction TCS.
  intros as_ ADDRS TH x IN.
  apply canonical_class with (d := ns) (c := CAny) in H; auto.
  destruct H as [a [a's [M [v' [EADDR [GET [PM HA]]]]]]].
  apply app_in_one_part in IN. destruct IN as [L | R].
  inversion HA. subst.
  apply H in L.
  exists a. inversion ADDRS. subst. simpl. split; eauto.
  inversion ADDRS. subst. apply IHTCS with (x := x) in H2; auto.
  destruct H2 as [a' [IN GA]].
  exists a'. simpl. eauto.
  simpl in AV. ifcaseH. auto. inversion AV.
  crush.
Qed.


Lemma heap_weaker_transitive: forall S1 S2 S3, heap_weaker S2 S1 -> heap_weaker S3 S2 -> 
                                          heap_weaker S3 S1.
Proof.
  intros S1 S2 S3 W1 W2.
  inversion W1. inversion W2. apply hwkr.

  intros x a d FN.
  subst.
  apply H in FN. destruct FN as [d' [FN' LU1]].
  apply H3 in FN'. destruct FN' as [d'' [FN'' LU2]].
  exists d''. split; eauto. intros n v FN.
  apply LU1 in FN. destruct FN as [v' FN'].
  apply LU2 in FN'. eauto.

  subst.
  
  intros x a c d FN.
  apply H0 in FN. destruct FN as [d' [FN' LU1]].
  apply H4 in FN'. destruct FN' as [d'' [FN'' LU2]].
  exists d''. split; eauto. intros n v FN.
  apply LU1 in FN. destruct FN as [v' FN'].
  apply LU2 in FN'. eauto.
Qed.


==> anc/definitions.v <==
Require Export EqNat.
Require Export FunctionalExtensionality.
Require Export List.
Require Export CpdtTactics.
Require Export Coq.Logic.Classical_Pred_Type.

Definition id := nat.
Definition id_eq := beq_nat.

Definition name := nat.

Inductive open : Type := 
  | Open : open
  | Closed : open.

Inductive type : Type := 
  | DynTy : type
  | NatTy : type
  | ArrowTy : list type -> type -> type
  | ClassTy : open -> list (name * type) -> list (name * type) -> tcount -> type
  | ObjTy : open -> list (name * type) -> type
with tcount : Type :=
  | TAny : tcount
  | TFixed : list type -> tcount.

Definition delt := list (name * type).

Inductive term : Type := 
  | VarT : id -> term
  | NatT : nat -> term
  | AppT : term -> list term -> term
  | GetT : term -> name -> term
  | SetT : term -> name -> term -> term
  | ClassT : list term -> open -> delt -> delt -> constr -> list (name * method) -> list (name * term) -> term
  | LetT : id -> term -> term -> term
  | LamT : list (id * type) -> type -> term -> term
with method : Type :=
  | Method : id -> list (id * type) -> type -> term -> method
with constr : Type :=
  | Constructor : id -> list (id * type) -> term -> constr.

Definition sattr := list name.

Inductive ccount :=
  | CAny : ccount
  | CFixed : nat -> ccount.

Inductive stype : Type :=
  | PyObjS : stype
  | NatS : stype
  | ArrowS : nat -> stype
  | ObjS : sattr -> stype
  | ClassS : sattr -> ccount -> stype.
Hint Constructors stype.

Inductive owner : Type := 
  | TY : owner
  | UN : owner.

Inductive expr : Type :=
  | VarE : id -> expr
  | NatE : nat -> expr
  | AppE : expr -> list expr -> owner -> expr
  | GetE : expr -> name -> owner -> expr
  | SetE : expr -> name -> owner -> expr -> expr
  | LetE : id -> expr -> expr -> expr
  | LamE : list id -> expr -> expr
  | ClassE : owner -> list expr -> expr -> list (name * expr) -> expr 
  | CheckE : expr -> stype -> expr
  | AddrE : nat -> expr.


Definition fst {A B : Type} (r : (A * B)) := (fun f => match f with (a, b) => a end) r.
Definition snd {A B : Type} (r : (A * B)) := (fun f => match f with (a, b) => b end) r.

Definition mfst {A B : Type} (ls : list (A * B)) : list A :=
  map fst ls.
Definition msnd {A B : Type} (ls : list (A * B)) : list B :=
  map snd ls.

Definition lower_delt (d : delt) := mfst d.

Definition lower_p p :=
  match p with 
    | TFixed ts => CFixed (length ts)
    | TAny => CAny
  end.

Definition lower_ty t :=
  match t with
    | DynTy => PyObjS
    | ArrowTy ls _ => ArrowS (length ls) 
    | NatTy => NatS
    | ClassTy _ d1 _ ls => ClassS (lower_delt d1) (lower_p ls)
    | ObjTy _ d1 => ObjS (lower_delt d1)
  end.

Definition coll (X Y : Type) := list (X * Y).

Fixpoint find {X Y : Type} (eq : X -> X -> bool) (c : coll X Y) (x : X) : option Y :=
  match c with 
    | nil => None
    | (y, v)::r => if eq y x then Some v else (find eq r x)
  end.

Definition findnat {Y : Type} : coll nat Y -> nat -> option Y := find beq_nat.


Inductive hval := 
  | HCls : list nat -> expr -> list (name * expr) -> hval
  | HObj : nat -> list (name * expr) -> hval.

Definition heap := list (nat * hval).


Definition context := coll id type.
Definition heapty := heap.
Definition scontext := coll id stype.


Definition emp_heap : heapty := nil.

Definition get (mu : heap) (n : nat) : option hval := findnat mu n.
Hint Unfold get.

Inductive getattr : nat -> name -> heap -> expr -> Prop :=
  | getobjlocal : forall a x mu M a' v, get mu a = Some (HObj a' M) -> findnat M x = Some v -> 
                               getattr a x mu v
  | getobjsuper : forall a x mu M a' v, get mu a = Some (HObj a' M) -> findnat M x = None ->
                                  getattr a' x mu v -> getattr a x mu v
  | getclslocal : forall a x mu M a's cs v, get mu a = Some (HCls a's cs M) -> findnat M x = Some v -> 
                               getattr a x mu v
  | getclssuper : forall a x mu M a's cs v, get mu a = Some (HCls a's cs M) -> findnat M x = None ->
                                      getsupattr a's x mu v -> 
                                      getattr a x mu v
with getsupattr : list nat -> name -> heap -> expr -> Prop :=
     | getsup : forall a's x mu v a, In a a's -> getattr a x mu v ->
                               getsupattr a's x mu v.

Scheme gas_ga := Induction for getattr Sort Prop
                     with gas_gsa := Induction for getsupattr Sort Prop.

Combined Scheme gas from gas_ga, gas_gsa.

Inductive hasattrs : nat -> list name -> heap -> Prop :=
  | hasa : forall a d mu, (forall x, In x d -> exists v, getattr a x mu v) -> 
                    (exists h, get mu a = Some h) -> 
                    hasattrs a d mu.




Inductive parammatch : expr -> ccount -> heap -> Prop :=
  | lamany : forall xs e mu, parammatch (LamE xs e) CAny mu
  | lamcnt : forall xs e mu n, length xs = n -> parammatch (LamE xs e) (CFixed n) mu
  | clsany : forall a a's mu v M, get mu a = Some (HCls a's v M) -> parammatch (AddrE a) CAny mu
  | clscnt : forall a a's mu v M n, get mu a = Some (HCls a's v M) -> parammatch v (CFixed (n + 1)) mu ->
                            parammatch (AddrE a) (CFixed n) mu.

Fixpoint append {T : Type} (s r : list T) :=
  match s with
    | nil => r
    | cons x w => cons x (append w r)
  end.


Inductive contained : list name -> list name -> Prop :=
  | cont : forall d1 d2, (forall x, In x d2 -> In x d1) -> contained d2 d1. 




Inductive consist : type -> type -> Prop :=
  | cs_dynl : forall t2, consist DynTy t2
  | cs_dynr : forall t1, consist t1 DynTy
  | cs_arrow : forall t11 t12 t21 t22, list_consist t21 t11 -> consist t12 t22 ->
                                  consist (ArrowTy t11 t12) (ArrowTy t21 t22)
  | cs_class : forall q1 q2 d11 d12 d21 d22 t1 t2, delt_consist d11 d21 -> delt_consist d12 d22 -> 
                                                   const_consist t1 t2 -> 
                                                   consist (ClassTy q1 d11 d12 t1) (ClassTy q2 d21 d22 t2)
  | cs_obj : forall q1 q2 d1 d2, delt_consist d1 d2 -> consist (ObjTy q1 d1) (ObjTy q2 d2)
  | cs_eq : forall t1 t2, t1 = t2 -> consist t1 t2
with delt_consist : delt -> delt -> Prop :=
  | cd_delt : forall d1 d2, (forall n t1 t2, findnat d1 n = Some t1 -> findnat d2 n = Some t2 -> consist t1 t2) -> 
                            delt_consist d1 d2
with list_consist : list type -> list type -> Prop :=
  | cl_emp : list_consist nil nil
  | cl_cons : forall h1 h2 r1 r2, consist h1 h2 -> list_consist r1 r2 -> list_consist (h1::r1) (h2::r2)
with const_consist : tcount -> tcount -> Prop :=
  | cc_any : const_consist TAny TAny
  | cc_fix : forall t1 t2, list_consist t1 t2 -> const_consist (TFixed t1) (TFixed t2).

Inductive instfun : type -> type -> Prop :=
  | funinst : forall t1h t1r t2, instfun (ArrowTy (t1h::t1r) t2) (ArrowTy t1r t2)
  | dyninst : instfun DynTy DynTy
  | natinst : instfun NatTy NatTy
  | clsinst : forall q d1 d2 t, instfun (ClassTy q d1 d2 t) (ClassTy q d1 d2 t)
  | objinst : forall q d, instfun (ObjTy q d) (ObjTy q d).

Inductive instanciate : delt -> delt -> delt -> Prop :=
  | inst : forall d1 d2 d3, (forall x t, In (x,t) d2 -> In (x,t) d3) -> 
                            (forall x t t', In (x,t) d3 -> findnat d2 x = None -> instfun t' t -> In (x,t') d1) ->
                            instanciate d1 d2 d3.

Inductive subconsist : type -> type -> Prop :=
  | sc_dynl : forall t2, subconsist DynTy t2
  | sc_dynr : forall t1, subconsist t1 DynTy
  | sc_arrow : forall t11 t12 t21 t22, list_subconsist t21 t11 -> subconsist t12 t22 ->
                                  subconsist (ArrowTy t11 t12) (ArrowTy t21 t22)
  | sc_class : forall q1 q2 d11 d12 d21 d22 t1 t2, delt_subconsist d11 d21 -> delt_subconsist d12 d22 -> 
                                                   const_subconsist t2 t1 -> 
                                                   subconsist (ClassTy q1 d11 d12 t1) (ClassTy q2 d21 d22 t2)
  | sc_obj : forall q1 q2 d1 d2, delt_subconsist d1 d2 -> subconsist (ObjTy q1 d1) (ObjTy q2 d2)
  | sc_clsobj : forall q1 d11 d12 t1s q2 d2, delt_subconsist d11 d2 -> 
                                             subconsist (ClassTy q1 d11 d12 t1s) (ObjTy q2 d2)
  | sc_clsarr : forall q1 d1 d2 t1s t21s t22 di, list_subconsist t21s t1s -> instanciate d1 d2 di ->
                                                 subconsist (ObjTy q1 di) t22 ->
                                                 subconsist (ClassTy q1 d1 d2 (TFixed t21s)) (ArrowTy t21s t22)
  | sc_eq : forall t1 t2, t1 = t2 -> subconsist t1 t2
with delt_subconsist : delt -> delt -> Prop :=
  | sd_delt : forall d1 d2, (forall n t1 t2, findnat d2 n = Some t2 -> 
                                             (findnat d1 n = Some t1 /\ consist t1 t2)) ->
                            delt_subconsist d1 d2
with list_subconsist : list type -> list type -> Prop :=
  | sl_emp : list_subconsist nil nil
  | sl_cons : forall h1 h2 r1 r2, subconsist h1 h2 -> list_subconsist r1 r2 -> list_subconsist (h1::r1) (h2::r2)
with const_subconsist : tcount -> tcount -> Prop :=
  | sc_any : const_subconsist TAny TAny
  | sc_fix : forall t1 t2, list_subconsist t1 t2 -> const_subconsist (TFixed t1) (TFixed t2)
  | sc_fixany : forall t1, const_subconsist (TFixed t1) TAny.

Reserved Notation "Gamma '⊢' t '!' e ':' T" (at level 40).

Class Eqb (A : Type) := {
 eqb : A -> A -> bool }.

Instance nat_Eqb : Eqb nat := { eqb := beq_nat }.


(* Definition extend {X: Type} (f: id -> option X) (k:id) (x:X) : id -> option X:= *)
(*   fun (k':id) => if id_eq k k' then Some x else f k'. *)

Definition extend {X Y: Type} (f : coll X Y) k x : coll X Y :=
  (k,x)::f.

Inductive access : type -> delt -> Prop := 
  | clsacc : forall q d1 d2 t, access (ClassTy q d1 d2 t) d1
  | objacc : forall q d, access (ObjTy q d) d
  | dynacc : access DynTy nil.

Inductive query : type -> open -> Prop := 
  | clsquer : forall q d1 d2 t, query (ClassTy q d1 d2 t) q
  | objquer : forall q d, query (ObjTy q d) q
  | dynquer : query DynTy Open.


  

Notation "[ ]" := nil.
Notation "[ x , .. , y ]" := (cons x .. (cons y []) ..).

Definition zip {T S} (a : list T) (b : list S)  := combine a b.

(* Fixpoint zip {X Y : Type} (lx : list X) (ly : list Y)  *)
(*            : list (X*Y) := *)
(*   match (lx,ly) with *)
(*   | ([],_) => [] *)
(*   | (_,[]) => [] *)
(*   | (x::tx, y::ty) => (x,y) :: (zip tx ty) *)
(*   end. *)


Inductive subtype : stype -> stype -> Prop :=
  | st_reflex : forall s, subtype s s
  | st_top : forall s, subtype s PyObjS
  | st_trans : forall s1 s2 s3, subtype s1 s2 -> subtype s2 s3 -> subtype s1 s3
  | st_clswidth : forall d1 d2 n, contained d2 d1 -> subtype (ClassS d1 n) (ClassS d2 n)
  | st_objwidth : forall d1 d2, contained d2 d1 -> subtype (ObjS d1) (ObjS d2)
  | st_clscon : forall d n, subtype (ClassS d n) (ClassS d CAny)
  | st_clsobj : forall d n, subtype (ClassS d n) (ObjS d)
  | st_clsarr : forall d n, subtype (ClassS d (CFixed n)) (ArrowS n).

Hint Constructors subtype.

Inductive typecheck : scontext -> heap -> expr -> stype -> Prop :=
  | ty_subsump : forall Gamma Sigma e s1 s2,
                   typecheck Gamma Sigma e s2 ->
                   subtype s2 s1 ->
                   typecheck Gamma Sigma e s1
  | ty_var : forall Gamma Sigma x s, findnat Gamma x = Some s -> typecheck Gamma Sigma (VarE x) s
  | ty_addr_class : forall Gamma Sigma a d c, hasattrs a d Sigma -> parammatch (AddrE a) c Sigma ->
                                 typecheck Gamma Sigma (AddrE a) (ClassS d c)
  | ty_addr_obj : forall Gamma Sigma a d, hasattrs a d Sigma -> 
                               typecheck Gamma Sigma (AddrE a) (ObjS d)
  | ty_nat : forall Gamma Sigma n, typecheck Gamma Sigma (NatE n) NatS
  | ty_app_un : forall Gamma Sigma e1 e2s,
                  typecheck Gamma Sigma e1 PyObjS ->
                  typecheck_list Gamma Sigma e2s ->
                  typecheck Gamma Sigma (AppE e1 e2s UN) PyObjS
  | ty_app_ty : forall Gamma Sigma e1 e2s n,
                  typecheck Gamma Sigma e1 (ArrowS n) ->
                  typecheck_list Gamma Sigma e2s ->
                  (length e2s) = n ->
                  typecheck Gamma Sigma (AppE e1 e2s TY) PyObjS
  | ty_get_un : forall Gamma Sigma e x,
                  typecheck Gamma Sigma e PyObjS -> typecheck Gamma Sigma (GetE e x UN) PyObjS
  | ty_get_ty : forall Gamma Sigma e x d,
                  typecheck Gamma Sigma e (ObjS d) -> 
                  In x d ->
                  typecheck Gamma Sigma (GetE e x TY) PyObjS
  | ty_set_un : forall Gamma Sigma e1 x e2,
                  typecheck Gamma Sigma e1 PyObjS ->
                  typecheck Gamma Sigma e2 PyObjS ->
                  typecheck Gamma Sigma (SetE e1 x UN e2) NatS
  | ty_set_ty : forall Gamma Sigma e1 x e2,
                  typecheck Gamma Sigma e1 (ObjS nil) ->
                  typecheck Gamma Sigma e2 PyObjS ->
                  typecheck Gamma Sigma (SetE e1 x TY e2) NatS
  | ty_class_un : forall Gamma Sigma ess ec members,
                    typecheck_list Gamma Sigma ess ->
                    typecheck_list Gamma Sigma (msnd members) -> 
                    typecheck Gamma Sigma ec PyObjS ->
                    typecheck Gamma Sigma (ClassE UN ess ec members) (ClassS (mfst members) CAny)
  | ty_class_ty : forall Gamma Sigma ess ec members supes n,
                    typecheck_supers Gamma Sigma ess supes ->
                    typecheck_list Gamma Sigma (msnd members) -> 
                    typecheck Gamma Sigma ec (ArrowS (n + 1)) ->
                    typecheck Gamma Sigma (ClassE TY ess ec members) 
                              (ClassS (append supes (mfst members)) (CFixed n))
  | ty_lam : forall Gamma Sigma e xs,
               typecheck (append (map (fun x => (x, PyObjS)) xs) Gamma) Sigma e PyObjS ->
               typecheck Gamma Sigma (LamE xs e) (ArrowS (length xs))
  | ty_check : forall Gamma Sigma e s,
                 typecheck Gamma Sigma e PyObjS ->
                 typecheck Gamma Sigma (CheckE e s) s
  | ty_let : forall Gamma Sigma x e1 e2 s1 s2,
               typecheck Gamma Sigma e1 s1 ->
               typecheck (extend Gamma x s1) Sigma e2 s2 ->
               typecheck Gamma Sigma (LetE x e1 e2) s2
with typecheck_supers : scontext -> heapty -> list expr -> list name -> Prop :=
  | tcs_cons : forall Gamma Sigma e es ns nss, 
                 typecheck Gamma Sigma e (ClassS ns CAny) -> 
                 typecheck_supers Gamma Sigma es nss ->
                 typecheck_supers Gamma Sigma (e::es) (append ns nss)
  | tcs_nil : forall Gamma Sigma, typecheck_supers Gamma Sigma nil nil
with typecheck_list : scontext -> heapty -> list expr -> Prop :=
  | tcl_cons : forall Gamma Sigma e es, 
                 typecheck Gamma Sigma e PyObjS -> 
                 typecheck_list Gamma Sigma es ->
                 typecheck_list Gamma Sigma (e::es)
  | tcl_nil : forall Gamma Sigma, typecheck_list Gamma Sigma nil.

Hint Constructors typecheck.
Hint Constructors typecheck_supers.
Hint Constructors typecheck_list.

Scheme tc_tcsup := Induction for typecheck Sort Prop
                  with tcsup_tc := Induction for typecheck_supers Sort Prop
                  with tcsup_tl := Induction for typecheck_list Sort Prop.

Combined Scheme tctcsup from tc_tcsup, tcsup_tc, tcsup_tl.

Definition lower (ctx : context) : scontext :=
  map (fun f => match f with (a, b) => (a, lower_ty b) end) ctx.

Axiom excluded_middle: forall P: Prop, P \/ ~P.


Ltac ifcase :=
  match goal with
    | [ |- context[if ?X then _ else _] ] => destruct X
  end.



Ltac ifcaseH :=
  match goal with
    | [ H: context[if ?X then _ else _] |- _ ] => destruct X
  end.


Ltac noteq :=
  match goal with
    | [ H1: context[if beq_nat ?X ?Y then _ else _], H2: ~ (?X = ?Y) |- _ ] => rewrite <- beq_nat_false_iff in H2;
                                                                             rewrite -> H2 in H1
    | [ H1: context[if beq_nat ?X ?Y then _ else _], H2: ~ (?Y = ?X) |- _ ] => rewrite <- beq_nat_false_iff in H2;
                                                                             rewrite -> NPeano.Nat.eqb_sym in H2;
                                                                             rewrite -> H2 in H1
    | [ H1: context[if beq_nat ?X ?Y then _ else _], H2: beq_nat ?X ?Y = false |- _] => rewrite -> H2 in H1
    | [ H1: context[if beq_nat ?X ?Y then _ else _], H2: beq_nat ?Y ?X = false |- _] => 
                                                                                      rewrite -> H2 in H1
    | [ H2: ~ (?X = ?Y) |- context[if beq_nat ?X ?Y then _ else _] ] => rewrite <- beq_nat_false_iff in H2;
                                                                             rewrite -> H2
    | [ H2: ~ (?Y = ?X) |- context[if beq_nat ?X ?Y then _ else _] ] =>
      rewrite <- beq_nat_false_iff in H2;
        rewrite -> NPeano.Nat.eqb_sym in H2;
        rewrite -> H2
    | [ H2: beq_nat ?X ?Y = false |- context[if beq_nat ?X ?Y then _ else _]] => rewrite -> H2
    | [ H2: beq_nat ?Y ?X = false |- context[if beq_nat ?X ?Y then _ else _]] => 
                                                                                      rewrite -> H2

  end.

Ltac yeseq :=
  match goal with
    | [ H1: context[if beq_nat ?X ?X then _ else _] |- _ ] => rewrite <- beq_nat_refl in H1
    | [ |- context[if beq_nat ?X ?X then _ else _] ] => rewrite <- beq_nat_refl
    | [ H1: context[if beq_nat ?X ?Y then _ else _], H2: ?X = ?Y |- _ ] => subst; rewrite <- beq_nat_refl in H1
    | [ H2: ?X = ?Y |- context[if beq_nat ?X ?Y then _ else _] ] => subst; rewrite <- beq_nat_refl
    | [ H1: context[if beq_nat ?X ?Y then _ else _], H2: ?Y = ?X |- _ ] => subst; rewrite <- beq_nat_refl in H1
    | [ H2: ?Y = ?X |- context[if beq_nat ?X ?Y then _ else _] ] => subst; rewrite <- beq_nat_refl
  end.

Ltac killfind :=
  match goal with 
    | [ H: context[findnat ?X ?Y] |- _] => unfold findnat in H; unfold find in H
    | [ |- context[findnat ?X ?Y] ] => unfold findnat; unfold find
  end.



Inductive weaker {Y : Type} : coll nat Y -> coll nat Y -> Prop :=
  | wkr : forall (G1 : coll nat Y) (G2 : coll nat Y), (forall x T, findnat G2 x = Some T -> 
                                                  findnat G1 x = Some T) -> 
                                                  weaker G1 G2.


Ltac ifeq1 :=
  match goal with
    | [ |- context[if beq_nat ?X ?Y then _ else _]] => 
      destruct (excluded_middle(X=Y)) as [EMy | EMn]; try rewrite EMy; try rewrite <- beq_nat_refl; 
      try rewrite <- beq_nat_false_iff in EMn; try rewrite EMn
  end.


Inductive inserted_function : list (name * type) -> expr -> list name -> expr -> list name -> Prop :=
  | insfun_nil : forall e l, inserted_function nil e l e l
  | insfun_cons : forall x t ps e e' os fs, inserted_function ps (LetE x (CheckE (VarE x)
                                                                            (lower_ty t))
                                                                  e) (x::os) e' fs -> 
                                       inserted_function (append ps [(x,t)]) e os e' fs.

Definition pobj_pair (f : list name) := (map (fun x => (x, PyObjS)) f).


Inductive unique: list name -> name -> Prop :=
  | unq_nil : forall x, unique nil x
  | unq_cons_noteq: forall x x' l, ~ (x = x') -> unique l x -> unique (x'::l) x
  | unq_cons_eq: forall x l, ~ (In x l) -> unique (x::l) x.


Fixpoint remove x ls :=
  match ls with 
    | nil => nil
    | (x'::ls) => if beq_nat x x' then ls else x'::(remove x ls)
  end.


Inductive insert : context -> term -> expr -> type -> Prop :=
  | ins_var : forall Gamma x T, (findnat Gamma x = Some T) -> insert Gamma (VarT x) (VarE x) T
  | ins_nat : forall Gamma n, insert Gamma (NatT n) (NatE n) NatTy
  | ins_app_fun : forall Gamma tm1 tm2 ty1s ty2 ty1s' e1 e2,
                   insert Gamma tm1 e1 (ArrowTy ty1s ty2) ->
                   insert_list Gamma tm2 e2 ty1s' ->
                   list_subconsist ty1s' ty1s ->
                   insert Gamma (AppT tm1 tm2) (CheckE (AppE e1 e2 TY) (lower_ty ty2)) ty2
  | ins_app_dyn : forall Gamma tm1 tm2 ty1 e1 e2,
                    insert Gamma tm1 e1 DynTy ->
                    insert_list Gamma tm2 e2 ty1 ->
                    insert Gamma (AppT tm1 tm2) (AppE (CheckE e1 (ArrowS (length ty1))) e2 TY) DynTy
  | ins_app_constr : forall Gamma tm1 tm2s e1 e2s q d1 d2 t1s t1s' di,
                       insert Gamma tm1 e1 (ClassTy q d1 d2 (TFixed t1s)) ->
                       insert_list Gamma tm2s e2s t1s' ->
                       list_subconsist t1s' t1s ->
                       instanciate d1 d2 di ->
                       insert Gamma (AppT tm1 tm2s) (CheckE (AppE e1 e2s TY) (lower_ty (ObjTy q di))) (ObjTy q di)
  | ins_get : forall Gamma tm e ty d x ty',
                insert Gamma tm e ty -> 
                access ty d -> In (x, ty') d ->
                insert Gamma (GetT tm x) (CheckE (GetE e x TY) (lower_ty ty')) ty'
  | ins_get_dyn : forall Gamma tm e ty d x,
                    insert Gamma tm e ty -> access ty d -> findnat d x = None ->
                    query ty Open ->
                    insert Gamma (GetT tm x) (GetE (CheckE e (ObjS (x::nil))) x TY) DynTy
  | ins_set : forall Gamma tm1 tm2 e1 e2 ty1 ty2 ty2' x d,
                   insert Gamma tm1 e1 ty1 ->
                   insert Gamma tm2 e2 ty2 ->
                   access ty1 d -> In (x, ty2') d ->
                   subconsist ty2 ty2' ->
                   insert Gamma (SetT tm1 x tm2) (SetE e1 x TY e2) NatTy
  | ins_set_dyn : forall Gamma tm1 tm2 e1 e2 ty1 ty2 d x,
                    insert Gamma tm1 e1 ty1 ->
                    insert Gamma tm2 e2 ty2 ->
                    access ty1 d -> findnat d x = None -> query ty1 Open -> 
                    insert Gamma (SetT tm1 x tm2) (SetE (CheckE e1 (ObjS nil)) x TY e2) NatTy
  | ins_let : forall Gamma x tm1 tm2 e1 e2 ty1 ty2,
                insert Gamma tm1 e1 ty1 ->
                insert (extend Gamma x ty1) tm2 e2 ty2 ->
                insert Gamma (LetT x tm1 tm2) (LetE x e1 e2) ty2
  | ins_lam : forall Gamma bodtm bode tret ty params bode',
                (forall x : name, unique (mfst params) x) ->
                insert (append params Gamma) bodtm bode ty ->
                subconsist ty tret ->
                inserted_function params bode nil bode' (mfst params) ->
                insert Gamma (LamT params tret bodtm) 
                       (LamE (mfst params) 
                             bode')
                       (ArrowTy (msnd params) tret)
  | ins_class : forall Gamma supes q d1 d2 d' const meths fields supes' econst cargs clsty efieldvals
                emeths eftys emtys,
                  insert_supers Gamma supes supes' d' -> 
                  insert_const Gamma const econst cargs ->
                  clsty = ClassTy q d1 d2 (TFixed cargs) -> 
                  insert_meths Gamma clsty meths emeths emtys ->
                  insert_list Gamma (msnd fields) efieldvals eftys ->
                  (forall x T T', findnat d1 x = Some T -> 
                                  findnat emtys x = Some T' ->
                                  subconsist T' T) ->
                  (forall x T T', findnat d1 x = Some T ->
                                  findnat emtys x = None ->
                                  findnat (zip (mfst fields) eftys) x = Some T' -> 
                                  subconsist T' T) ->
                  (forall x T T', findnat d1 x = Some T ->
                               findnat emtys x = None ->
                               findnat (zip (mfst fields) eftys) x = None -> 
                               findnat d' x = Some T /\ subconsist T' T) ->
                  insert Gamma (ClassT supes q d1 d2 const meths fields)
                         (ClassE TY supes' econst (append emeths (zip (mfst fields) efieldvals)))
                         clsty
with insert_list : context -> list term -> list expr -> list type -> Prop :=
  | insl_nil : forall Gamma, insert_list Gamma nil nil nil
  | insl_cons : forall Gamma t ts e es t1 t2s, insert Gamma t e t1 -> insert_list Gamma ts es t2s ->
                                               insert_list Gamma (t::ts) (e::es) (t1::t2s)
with insert_const : context -> constr -> expr -> list type -> Prop :=
  | inco : forall Gamma self params bodtm bode bode' discard,
             (forall x : name, unique (mfst params) x) ->
             insert (append params ((self, DynTy)::Gamma)) bodtm bode 
                    (ArrowTy (append (msnd params) [DynTy]) discard) ->
             inserted_function params bode nil bode' (mfst params) ->
             insert_const Gamma (Constructor self params bodtm)
                          (LamE (append (mfst params) [self])
                                bode')
                          (msnd params)
with insert_meths : context -> type -> list (name * method) -> list (name * expr) -> list (name * type) -> Prop :=
  | inmeths_nil : forall Gamma ty, insert_meths Gamma ty nil nil nil
  | inmeths_cons : forall Gamma ty x m1 rest e1 t1 erest trest,
                     insert_meth Gamma ty m1 e1 t1 ->
                     insert_meths Gamma ty rest erest trest ->
                     insert_meths Gamma ty ((x, m1)::rest) ((x, e1)::erest) ((x, t1)::trest)
with insert_meth : context -> type -> method -> expr -> type -> Prop :=
  | inmeth : forall Gamma q d1 d2 di ac self params tret bodtm bode bode' bodty,
                (forall x : name,  
                             unique (append (mfst params) [self]) x) ->
               instanciate d1 d2 di ->
               insert (append params ((self, (ObjTy q di))::Gamma)) bodtm bode bodty ->
               subconsist bodty tret ->
               inserted_function (append params [(self, (ObjTy q di))])
                                 bode nil bode' (append (mfst params) [self]) ->
               insert_meth Gamma (ClassTy q d1 d2 ac) (Method self params tret bodtm) 
                           (LamE (append (mfst params) [self]) bode') (ArrowTy (msnd params) tret)
with insert_supers : context -> list term -> list expr -> delt -> Prop :=
  | insup_nil : forall Gamma, insert_supers Gamma [] [] []
  | insup_cons : forall Gamma t ts e es d T d', insert Gamma t e T ->
                                       access T d ->
                                       insert_supers Gamma ts es d' ->
                                       subconsist T (ClassTy Open d [] TAny) ->
                                       insert_supers Gamma (t::ts) ((CheckE e (ClassS (lower_delt d) CAny))::es) 
                                                     (append d d').

Hint Constructors insert.
Hint Constructors insert_list.
Hint Constructors insert_const.
Hint Constructors insert_meths.
Hint Constructors insert_meth.
Hint Constructors insert_supers.

Scheme inss_insert := Induction for insert Sort Prop
                     with inss_list := Induction for insert_list Sort Prop
                     with inss_const := Induction for insert_const Sort Prop
                     with inss_meths := Induction for insert_meths Sort Prop
                     with inss_meth := Induction for insert_meth Sort Prop
                     with inss_supers := Induction for insert_supers Sort Prop. 

Combined Scheme inss from inss_insert, inss_list, inss_const, inss_meths, inss_meth, inss_supers. 


Fixpoint extend_fun ty self :=
  match ty with
    | ArrowTy a b => ArrowTy (append a [self]) b
    | ty => ty
             end.


Inductive heap_weaker : heapty -> heapty -> Prop :=
| hwkr : forall G1 G2, (forall x a d, findnat G2 x = Some (HObj a d) -> 
                            exists d', findnat G1 x = Some (HObj a d') /\
                                  (forall n v, findnat d n = Some v ->
                                          (exists v', findnat d' n = Some v'))) -> 
                  (forall x a c d, findnat G2 x = Some (HCls a c d) -> 
                              exists d', findnat G1 x = Some (HCls a c d') /\
                                       (forall n v, findnat d n = Some v ->
                                               (exists v', findnat d' n = Some v'))) ->
                  heap_weaker G1 G2.



Inductive type_hval : heap -> hval -> Prop :=
  | thobj : forall mu a M,
              (forall x v, findnat M x = Some v -> typecheck nil mu v PyObjS) ->
              (exists h, get mu a = Some h) ->
              type_hval mu (HObj a M)
  | tycls : forall mu as_ v M , 
              (forall x vf, findnat M x = Some vf -> typecheck nil mu vf PyObjS) ->
              typecheck nil mu v PyObjS -> 
              (forall a, In a as_ -> exists h, get mu a = Some h) ->
              type_hval mu (HCls as_ v M).


Inductive type_heap : heap -> Prop :=
  | wth : forall mu, (forall a h, findnat mu a = Some h -> type_hval mu h) -> 
               (forall a, a >= length mu -> findnat mu a = None) ->
               type_heap mu.

(* Inductive type_heap : heap -> heapty -> Prop := *)
(*   | wth : forall Sigma mu, mfst mu = mfst Sigma -> *)
(*                  (forall a t h, findnat Sigma a = Some t -> get mu a = Some h -> type_hval Sigma mu h t) -> *)
(*                  type_heap mu Sigma. *)

(* Lemma precise_types : forall s t, *)
(*                         t <> PyObjS -> subtype s t -> s = t. *)
(* Proof. *)
(*   destruct t; try crush; try (intros; inversion H0; crush). *)
(* Qed. *)


Ltac matchcaseH :=
  match goal with
    | [ H: context[match ?X with _ =>  _ end] |- _ ] => destruct X
  end.


Definition isval (e : expr) : bool :=
  match e with 
    | AddrE _ => true
    | NatE _ => true
    | LamE _ _ => true
    | _ => false
  end.

Fixpoint allvals (e : list expr) : bool :=
  match e with 
    | e::es => if isval e then allvals es else false
    | nil => true
  end.


Inductive addrs : list expr -> list nat -> Prop :=
  | niladdr : addrs nil nil
  | consaddr : forall a es as_, addrs es as_ -> addrs ((AddrE a)::es) (a::as_).




Inductive result :=
  | res : expr -> heap -> result
  | pyerror : owner -> result
  | casterror : result.

Inductive resultlist :=
  | resl : list expr -> heap -> resultlist
  | pyerrorl : owner -> resultlist
  | casterrorl : resultlist.

Inductive resultmap :=
  | resm : list (name * expr) -> heap -> resultmap
  | pyerrorm : owner -> resultmap
  | casterrorm : resultmap.

(*remember whatever as WTAT
destruct WTAT*)

Fixpoint infun x l :=
  match l with
    | nil => false
    | x'::l => if beq_nat x x' then true else infun x l
  end.

Fixpoint sub (x : id) (e1 e2 : expr) : expr :=
  let fix multsub x e1 e2s :=
      match e2s with 
        | nil => nil
        | e::es => (sub x e1 e)::(multsub x e1 es)
      end in
  let fix memsub x e1 ms :=
      match ms with
        | nil => nil
        | (v,e)::es => (v,(sub x e1 e))::(memsub x e1 es)
      end in
  match e2 with
    | CheckE e s => CheckE (sub x e1 e) s
    | AppE b1 b2s o => AppE (sub x e1 b1) (multsub x e1 b2s) o
    | SetE b1 n o b2 => SetE (sub x e1 b1) n o (sub x e1 b2)
    | GetE b1 n o => GetE (sub x e1 b1) n o
    | ClassE o ss c mems => ClassE o (multsub x e1 ss) (sub x e1 c) (memsub x e1 mems)
    | LamE ys b => LamE ys (if infun x ys then b else (sub x e1 b))
    | LetE y b1 b2 => LetE y (sub x e1 b1) (if beq_nat x y then b2 else sub x e1 b2)
    | VarE y => if beq_nat x y then e1 else e2
    | _ => e2
  end.

Fixpoint multsub x e1 e2s :=
  match e2s with 
    | nil => nil
    | e::es => (sub x e1 e)::(multsub x e1 es)
  end.

Fixpoint memsub x e1 (ms : list (name * expr)) :=
  match ms with
    | nil => nil
    | (v,e)::es => (v,(sub x e1 e))::(memsub x e1 es)
  end.

Fixpoint sublist (xs : list id) (e1s : list expr) e2 :=
  match xs, e1s with
    | x::xs, e1::e1s => sublist xs e1s (sub x e1 e2)
    | _, _ => e2
  end.



Inductive substing : list id -> list expr -> expr -> expr -> Prop :=
  | snil : forall e, substing nil nil e e
  | scons : forall e x xs e' es' er, substing xs es' (sub x e' e) er -> substing (x::xs) (e'::es') e 
                                                                er.

Lemma always_sub: forall n xs es e, 
                    length xs = n ->
                    length xs = length es ->
                    exists e', substing xs es e e'.
Proof.
  intros n.
  induction n. crush. destruct xs; crush. destruct es; crush. exists e. apply snil.
  intros.
  destruct xs; crush. destruct es; crush.
  apply IHn with (e := (sub i e0 e)) in H.
  destruct H as [e' SUBST].
  exists e'. apply scons. auto. auto.
Qed.  

Inductive docheck : expr -> stype -> heap -> Prop :=
  | cpo : forall e mu, isval e = true -> docheck e PyObjS mu
  | cnat : forall n mu, docheck (NatE n) NatS mu
  | cobj : forall d a mu, hasattrs a d mu -> docheck (AddrE a) (ObjS d) mu
  | cclsfix : forall d n a a' mu v M, get mu a = Some (HCls a' v M) -> hasattrs a d mu ->
                          parammatch v (CFixed (n + 1)) mu -> docheck (AddrE a) (ClassS d (CFixed n)) mu
  | cclsany : forall d a a' mu v M, get mu a = Some (HCls a' v M) -> hasattrs a d mu ->
                          docheck (AddrE a) (ClassS d CAny) mu
  | caddrfun : forall a n v mu a' M, get mu a = Some (HCls a' v M) -> parammatch v (CFixed (n + 1)) mu ->
                        docheck (AddrE a) (ArrowS n) mu
  | clam : forall ls e n mu, length ls = n -> docheck (LamE ls e) (ArrowS n) mu.

Inductive lookup : nat -> hval -> name -> heap -> owner -> result -> Prop :=
  | luobjlocal : forall M x v a a' o mu,  findnat M x = Some v -> lookup a (HObj a' M) x mu o (res v mu)
  | luobjfield : forall M x a mu v o a', findnat M x = None -> getattr a x mu v -> 
                                   (not (exists ys b, v = LamE ys b)) ->
                                   lookup a (HObj a' M) x mu o (res v mu)
  | luobjmeth : forall M x a mu ys self b o a' v, findnat M x = None -> 
                                            getattr a x mu (LamE (append ys [self]) b) ->
                                            v = LamE ys (LetE self (AddrE a) b) ->
                                            lookup a (HObj a' M) x mu o (res v mu)
  | luobjbogus : forall M x a mu b o a', findnat M x = None -> 
                                   getattr a x mu (LamE nil b) ->
                                   lookup a (HObj a' M) x mu o casterror
  | luclass: forall x a mu a's v' M v o, getattr a x mu v -> lookup a (HCls a's v' M) x mu o (res v mu).



Inductive steplist : list expr -> heap -> resultlist -> Prop :=
  | stepcons : forall e es es' mu mu', isval e = true -> steplist es mu (resl es' mu') -> 
                                 steplist (e::es) mu (resl (e::es') mu')
  | stepconscasterr : forall e es mu, isval e = true -> steplist es mu casterrorl -> 
                                        steplist (e::es) mu casterrorl
  | stepconspyerr : forall e es o mu, isval e = true -> steplist es mu (pyerrorl o) -> 
                                steplist (e::es) mu (pyerrorl o)
  | stepnil : forall mu, steplist nil mu (resl nil mu)
  | stepval : forall e mu es e' mu', negb (isval e) = true -> step e mu (res e' mu') -> 
                            steplist (e::es) mu (resl (e'::es) mu')
  | stepcasterr : forall e mu es, negb (isval e) = true -> step e mu casterror -> 
                            steplist (e::es) mu casterrorl
  | steppyerr : forall e mu es o,  negb (isval e) = true -> step e mu (pyerror o) -> 
                             steplist (e::es) mu (pyerrorl o)
with stepmap : list (name * expr) -> heap -> resultmap -> Prop :=
  | stepmcons : forall e x es es' mu mu', isval e = true -> stepmap es mu (resm es' mu') -> 
                                    stepmap ((x,e)::es) mu (resm ((x,e)::es') mu')
  | stepmconscasterr : forall e x es mu, isval e = true -> stepmap es mu casterrorm -> 
                                   stepmap ((x,e)::es) mu casterrorm
  | stepmconspyerr : forall e x es o mu, isval e = true -> stepmap es mu (pyerrorm o) -> 
                                stepmap ((x,e)::es) mu (pyerrorm o)
  | stepmnil : forall mu, stepmap nil mu (resm nil mu)
  | stepmval : forall e x mu es e' mu', negb (isval e) = true -> step e mu (res e' mu') -> 
                            stepmap ((x,e)::es) mu (resm ((x,e')::es) mu')
  | stepmcasterr : forall e x mu es, negb (isval e) = true -> step e mu casterror -> 
                             stepmap ((x,e)::es) mu casterrorm
  | stepmpyerr : forall e x mu es o,  negb (isval e) = true -> step e mu (pyerror o) -> 
                              stepmap ((x,e)::es) mu (pyerrorm o)
with step : expr -> heap -> result -> Prop :=
  | checkstep : forall e s mu e' mu', negb (isval e) = true -> step e mu (res e' mu') -> 
                                step (CheckE e s) mu (res (CheckE e' s) mu')
  | checkpyerr : forall e s mu o, negb (isval e) = true ->  step e mu (pyerror o) -> 
                            step (CheckE e s) mu (pyerror o)
  | checkcasterr : forall e s mu, negb (isval e) = true ->  step e mu casterror -> 
                            step (CheckE e s) mu casterror
  | checkyes : forall e s mu, isval e = true -> docheck e s mu -> step (CheckE e s) mu (res e mu)
  | checkno : forall e s mu, isval e = true -> ~ (docheck e s mu) -> step (CheckE e s) mu casterror
  | appstepl : forall e1 e2 o mu e1' mu', 
                 negb (isval e1) = true -> 
                 step e1 mu (res e1' mu') -> 
                 step (AppE e1 e2 o) mu (res (AppE e1' e2 o) mu')
  | appstepr : forall e1 e2s o mu e2s' mu', 
                 isval e1 = true -> 
                 negb (allvals e2s) = true -> 
                 steplist e2s mu (resl e2s' mu') -> 
                 step (AppE e1 e2s o) mu (res (AppE e1 e2s' o) mu')
  | apppyerrl : forall e1 e2 o o' mu, 
                 negb (isval e1) = true -> 
                 step e1 mu (pyerror o') -> 
                 step (AppE e1 e2 o) mu (pyerror o')
  | apppyerrr : forall e1 e2 o o' mu, 
                 isval e1 = true -> 
                 negb (allvals e2) = true -> 
                 steplist e2 mu (pyerrorl o') -> 
                 step (AppE e1 e2 o) mu (pyerror o')
  | appcasterrl : forall e1 e2 o mu, 
                    negb (isval e1) = true -> 
                    step e1 mu casterror -> 
                    step (AppE e1 e2 o) mu casterror
  | appcasterrr : forall e1 e2 o mu, 
                 isval e1 = true -> 
                 negb (allvals e2) = true -> 
                 steplist e2 mu casterrorl -> 
                 step (AppE e1 e2 o) mu casterror
  | applam : forall x b e2 o mu b',
            allvals e2 = true -> 
            length x = length e2 ->
            substing x e2 b b' ->
            step (AppE (LamE x b) e2 o) mu (res b' mu)
  | appcls : forall a e2 o mu a''s v M e',
            allvals e2 = true -> 
            get mu a = Some (HCls a''s v M) ->
            e' = LetE 0 (AppE v (append e2 [AddrE (length mu)]) o) (AddrE (length mu)) ->
            step (AppE (AddrE a) e2 o) mu (res e' (((length mu), HObj a [])::mu))
  | appbadlen : forall x b e2 o mu,
            allvals e2 = true -> 
            ~ (length x = length e2) ->
            step (AppE (LamE x b) e2 o) mu (pyerror o)
  | appheapemp : forall a e2 o mu,
            allvals e2 = true -> 
            get mu a = None ->
            step (AppE (AddrE a) e2 o) mu (pyerror o)
  | appheapobj : forall a e2 o mu a' M,
            allvals e2 = true -> 
            get mu a = Some (HObj a' M) ->
            step (AppE (AddrE a) e2 o) mu (pyerror o)
  | appbogus : forall e1 e2 o mu,
            isval e1 = true -> 
            allvals e2 = true -> 
            (not (exists x b, e1 = (LamE x b))) -> 
            (not (exists a, e1 = AddrE a)) ->
            step (AppE e1 e2 o) mu (pyerror o)
  | setstepl : forall e1 e2 o mu e1' mu' n, 
                 negb (isval e1) = true -> 
                 step e1 mu (res e1' mu') -> 
                 step (SetE e1 n o e2) mu (res (SetE e1' n o e2) mu')
  | setstepr : forall e1 e2 o mu e2' mu' n, 
                 isval e1 = true -> 
                 negb (isval e2) = true -> 
                 step e2 mu (res e2' mu') -> 
                 step (SetE e1 n o e2) mu (res (SetE e1 n o e2') mu')
  | setpyerrl : forall e1 e2 o o' mu n, 
                 negb (isval e1) = true -> 
                 step e1 mu (pyerror o') -> 
                 step (SetE e1 n o e2) mu (pyerror o')
  | setpyerrr : forall e1 e2 o o' mu n, 
                 isval e1 = true -> 
                 negb (isval e2) = true -> 
                 step e2 mu (pyerror o') -> 
                 step (SetE e1 n o e2) mu (pyerror o')
  | setcasterrl : forall e1 e2 o mu n, 
                    negb (isval e1) = true -> 
                    step e1 mu casterror -> 
                    step (SetE e1 n o e2) mu casterror
  | setcasterrr : forall e1 e2 o mu n, 
                    isval e1 = true -> 
                    negb (isval e2) = true -> 
                    step e2 mu casterror -> 
                    step (SetE e1 n o e2) mu casterror
  | setcls : forall a e2 o mu n a's v M h',
            isval e2 = true -> 
            get mu a = Some (HCls a's v M) ->
            h' = HCls a's v ((n,e2)::M) ->
            step (SetE (AddrE a) n o e2) mu (res (NatE 0) ((a,h')::mu))
  | setobj : forall a e2 o mu n a' M h',
            isval e2 = true -> 
            get mu a = Some (HObj a' M) ->
            h' = HObj a' ((n,e2)::M) ->
            step (SetE (AddrE a) n o e2) mu (res (NatE 0) ((a,h')::mu))
  | setnone : forall a e2 o mu n,
            isval e2 = true -> 
            get mu a = None ->
            step (SetE (AddrE a) n o e2) mu (pyerror o)
  | seterr : forall e1 e2 o mu n,
            isval e1 = true -> 
            isval e2 = true -> 
            (not (exists n, e1 = (AddrE n))) -> 
            step (SetE e1 n o e2) mu (pyerror o)
  | getstep : forall e n o mu e' mu', negb (isval e) = true -> step e mu (res e' mu') ->
                                step (GetE e n o) mu (res (GetE e' n o) mu')
  | getpyerr : forall e n s mu o, negb (isval e) = true ->  step e mu (pyerror o) -> 
                            step (GetE e n s) mu (pyerror o)
  | getcasterr : forall e s n mu, negb (isval e) = true ->  step e mu casterror -> 
                            step (GetE e n s) mu casterror
  | get_ : forall a n o mu r h, get mu a = Some h -> lookup a h n mu o r ->
                         step (GetE (AddrE a) n o) mu r
  | getnothing : forall a n o mu, get mu a = None -> step (GetE (AddrE a) n o) mu (pyerror o)
  | getnofind : forall a n o mu h, get mu a = Some h -> not (exists r, lookup a h n mu o r) ->
                            step (GetE (AddrE a) n o) mu (pyerror o)
  | getbogus : forall n e o mu, isval e = true -> (not (exists a, e = (AddrE a))) -> 
                          step (GetE e n o) mu (pyerror o)
  | clsstepsup : forall es es' mu mu' ec M o,
                    negb (allvals es) = true -> 
                    steplist es mu (resl es' mu') ->
                    step (ClassE o es ec M) mu (res (ClassE o es' ec M) mu')
  | clspyerrsup : forall es mu ec M o o',
                    negb (allvals es) = true -> 
                    steplist es mu (pyerrorl o') ->
                    step (ClassE o es ec M) mu (pyerror o')
  | clscasterrsup : forall es mu ec M o,
                    negb (allvals es) = true -> 
                    steplist es mu casterrorl ->
                    step (ClassE o es ec M) mu casterror
  | clsstepc : forall es ec ec' mu mu' M o,
                 allvals es = true ->
                 negb (isval ec) = true ->
                 step ec mu (res ec' mu') ->
                 step (ClassE o es ec M) mu (res (ClassE o es ec' M) mu')
  | clspyerrc : forall es ec o' mu M o,
                  allvals es = true ->
                  negb (isval ec) = true ->
                  step ec mu (pyerror o') ->
                  step (ClassE o es ec M) mu (pyerror o')
  | clscasterrc : forall es ec mu M o,
                  allvals es = true ->
                  negb (isval ec) = true ->
                  step ec mu casterror ->
                  step (ClassE o es ec M) mu casterror
  | clsstepmem : forall es ec M M' mu mu' o,
                   allvals es = true ->
                   isval ec = true ->
                   negb (allvals (msnd M)) = true ->
                   stepmap M mu (resm M' mu') ->
                   step (ClassE o es ec M) mu (res (ClassE o es ec M') mu')
  | clspyerrmem : forall es ec M o' mu o,
                    allvals es = true ->
                   isval ec = true ->
                   negb (allvals (msnd M)) = true ->
                   stepmap M mu (pyerrorm o') ->
                   step (ClassE o es ec M) mu (pyerror o')
  | clscasterrmem : forall es ec M mu o,
                      allvals es = true ->
                      isval ec = true ->
                      negb (allvals (msnd M)) = true ->
                      stepmap M mu casterrorm ->
                      step (ClassE o es ec M) mu casterror
  | clsbogussup : forall es ec M mu o,
                    allvals es = true ->
                    isval ec = true ->
                    allvals (msnd M) = true ->
                    ~ (exists as_, addrs es as_) ->
                    step (ClassE o es ec M) mu (pyerror o)
  | clsbogusheapval : forall es as_ ec M mu o,
                    allvals es = true ->
                    isval ec = true ->
                    allvals (msnd M) = true ->
                    addrs es as_ ->
                    (exists a, In a as_ /\ exists a' d, get mu a = Some (HObj a' d)) ->
                    step (ClassE o es ec M) mu (pyerror o)
  | clsbogusheap : forall es as_ ec M mu o,
                    allvals es = true ->
                    isval ec = true ->
                    allvals (msnd M) = true ->
                    addrs es as_ ->
                    (exists a, In a as_ /\ get mu a = None) ->
                    step (ClassE o es ec M) mu (pyerror o)
  | clsbogusconst : forall es as_ ec M mu o,
                      allvals es = true ->
                      isval ec = true ->
                      addrs es as_ ->
                      (forall a, In a as_ -> exists a' d c, get mu a = Some (HCls a' c d)) ->
                      ~ (parammatch ec CAny mu) ->
                      step (ClassE o es ec M) mu (pyerror o)
  | cls : forall es as_ ec M mu o,
            allvals es = true ->
            isval ec = true ->
            addrs es as_ ->
            (forall a, In a as_ -> exists a' d c, get mu a = Some (HCls a' c d)) ->
            parammatch ec CAny mu ->
            step (ClassE o es ec M) mu (res (AddrE (length mu)) ((length mu,
                                                                HCls as_ ec M)::mu))
  | letstep : forall x e1 e2 mu e1' mu', negb (isval e1) = true -> step e1 mu (res e1' mu') -> 
                                 step (LetE x e1 e2) mu (res (LetE x e1' e2) mu')
  | letpyerr : forall x e1 e2 mu o, negb (isval e1) = true ->  step e1 mu (pyerror o) -> 
                            step (LetE x e1 e2) mu (pyerror o)
  | letcasterr : forall x e1 e2 mu, negb (isval e1) = true ->  step e1 mu casterror -> 
                            step (LetE x e1 e2) mu casterror
  | let_ : forall x e1 e2 mu, isval e1 = true -> 
                       step (LetE x e1 e2) mu (res (sub x e1 e2) mu).
    


Hint Constructors step.
Hint Constructors steplist.
Hint Constructors stepmap.

Scheme steps_step := Induction for step Sort Prop
                    with steps_list := Induction for steplist Sort Prop
                                      with steps_map := Induction for stepmap Sort Prop.

Combined Scheme steps from steps_step, steps_list, steps_map.



Ltac findbs :=
  match goal with
    | [H: findnat nil ?X = Some ?V |- _ ] => unfold findnat in H; unfold find in H; crush
    | [J: ?G = nil, H: findnat ?G ?X = Some ?V |- _ ] => rewrite -> J in H; unfold findnat in H; unfold find in H; crush
    | [J: nil = ?G, H: findnat ?G ?X = Some ?V |- _ ] => rewrite <- J in H; unfold findnat in H; unfold find in H; crush
  end.


Ltac ifeq :=
  match goal with
    | [ |- context[if beq_nat ?X ?Y then _ else _]] => 
      destruct (excluded_middle(X=Y)) as [EMy | EMn]; try rewrite EMy; try rewrite <- beq_nat_refl; 
      try rewrite <- beq_nat_false_iff in EMn; try rewrite EMn
    | [ |- context[sub ?X _ (LamE ?Y _)]] => 
      destruct (excluded_middle(X=Y)) as [EMy | EMn]; try rewrite EMy; try rewrite <- beq_nat_refl; 
      try rewrite <- beq_nat_false_iff in EMn; try rewrite EMn
  end.



Ltac do_inversion :=
  match goal with
    | [H: (res ?A ?B) = (res ?C ?D) |- _] => inversion H; subst; clear H
    | [H: (resl ?A ?B) = (resl ?C ?D) |- _] => inversion H; subst; clear H
    | [H: (resm ?A ?B) = (resm ?C ?D) |- _] => inversion H; subst; clear H
    | [H: casterror = (res ?C ?D) |- _] => inversion H
    | [H: (pyerror ?A) = (res ?C ?D) |- _] => inversion H
  end.

Ltac fn_reflex :=
  match goal with
    | [ H: type_heap ?X |- type_heap ?X /\ ?P] => split; try auto
  end.
Ltac subsump :=
  match goal with
    | [ H: typecheck ?A ?B ?C ?E, J: subtype ?E ?D |- typecheck ?A ?B ?C ?D ] => 
      apply ty_subsump with (s2 := E); auto
  end.

Ltac equalize :=
  match goal with
    | [H: get ?M ?A = ?X, J: findnat ?M ?A = ?Y |- _] =>
      unfold get in H; rewrite H in J; inversion J; subst
    | [H: findnat ?M ?A = ?X, J: findnat ?M ?A = ?Y |- _] =>
      rewrite H in J; inversion J; subst
  end.

Inductive codecon := 
  | Chole : codecon
  | Cappl : codecon -> list expr -> codecon 
  | Cappr : expr -> codeconl -> codecon
  | Cget : codecon -> name -> codecon
  | Csetl : codecon -> name -> expr -> codecon
  | Csetr : expr -> name -> codecon -> codecon
  | Clam : list id -> codecon -> codecon
  | Cclasss : codeconl -> expr -> list (name * expr) -> codecon
  | Cclassc : list expr -> codecon -> list (name * expr) -> codecon
  | Cclassm : list expr -> expr -> codeconm -> codecon
  | Cletl : id -> codecon -> expr -> codecon
  | Cletr : id -> expr -> codecon -> codecon
  | Ccheck : codecon -> stype -> codecon
with codeconl :=
  | CLcon : codecon -> list expr -> codeconl
  | CLexp : expr -> codeconl -> codeconl
with codeconm :=
  | CMcon : name -> codecon -> list (name * expr) -> codeconm
  | CMexp : name -> expr -> codeconm -> codeconm.
       

Fixpoint plug cc exp : expr :=
  let fix plugl cl exp :=
      match cl with 
        | CLcon c e2s => (plug c exp)::e2s
        | CLexp e cl => e::(plugl cl exp)
      end
  in let fix plugm cl exp :=
      match cl with 
        | CMcon n c M => (n, plug c exp)::M
        | CMexp n e cm => (n,e)::(plugm cm exp)
      end
  in
  match cc with
    | Chole => exp
    | Cappl c e2 => AppE (plug c exp) e2 UN
    | Cappr e1 c => AppE e1 (plugl c exp) UN
    | Cclasss c ec em => ClassE UN (plugl c exp) ec em
    | Cclassc es c em => ClassE UN es (plug c exp) em
    | Cclassm es ec c => ClassE UN es ec (plugm c exp)
    | Cget c n => GetE (plug c exp) n UN 
    | Csetl c n e2 => SetE (plug c exp) n UN e2
    | Csetr e1 n c => SetE e1 n UN (plug c exp)
    | Clam xs c => LamE xs (plug c exp)
    | Cletl x c e2 => LetE x (plug c exp) e2
    | Cletr x e1 c => LetE x e1 (plug c exp)
    | Ccheck c ty => CheckE (plug c exp) ty
  end.

Fixpoint plugl cl exp :=
  match cl with 
    | CLcon c e2s => (plug c exp)::e2s
    | CLexp e cl => e::(plugl cl exp)
  end.

Fixpoint plugm cl exp :=
  match cl with 
    | CMcon n c M => (n, plug c exp)::M
    | CMexp n e cm => (n,e)::(plugm cm exp)
  end.

Inductive type_context : codecon -> scontext -> stype -> scontext -> stype -> Prop :=
  | tc_hole : forall Gamma s, type_context Chole Gamma s Gamma s
  | tc_subsump : forall Gamma Gamma' s1 s2 s3 c,
                   type_context c Gamma s1 Gamma' s3 -> 
                   subtype s3 s2 ->
                   type_context c Gamma s1 Gamma' s2
  | tc_appl : forall c e Gamma Gamma' s,
                type_context c Gamma s Gamma' PyObjS ->
                typecheck_list Gamma' nil e ->
                type_context (Cappl c e) Gamma s Gamma' PyObjS
  | tc_appr : forall c e Gamma Gamma' s,
                type_clist c Gamma s Gamma' ->
                typecheck Gamma' nil e PyObjS ->
                type_context (Cappr e c) Gamma s Gamma' PyObjS
  | tc_get : forall c n Gamma Gamma' s,
                 type_context c Gamma s Gamma' PyObjS ->
                 type_context (Cget c n) Gamma s Gamma' PyObjS
  | tc_classs : forall c ec em Gamma Gamma' s,
               type_clist c Gamma s Gamma'  ->
               typecheck Gamma' nil ec PyObjS ->
               typecheck_list Gamma' nil (msnd em) ->
               type_context (Cclasss c ec em) Gamma s Gamma' (ClassS (mfst em) CAny)
  | tc_classc : forall c es em Gamma Gamma' s,
               typecheck_list Gamma' nil es ->
               type_context c Gamma s Gamma' PyObjS ->
               typecheck_list Gamma' nil (msnd em) ->
               type_context (Cclassc es c em) Gamma s Gamma' (ClassS (mfst em) CAny)
  | tc_classm : forall c ec es Gamma Gamma' s mems,
               typecheck_list Gamma' nil es ->
               typecheck Gamma' nil ec PyObjS ->
               type_cmap c Gamma s Gamma' mems ->
               type_context (Cclassm es ec c) Gamma s Gamma' (ClassS mems CAny)
  | tc_setl : forall c e n Gamma Gamma' s,
                type_context c Gamma s Gamma' PyObjS ->
                typecheck Gamma' nil e PyObjS ->
                type_context (Csetl c n e) Gamma s Gamma' NatS
  | tc_setr : forall c e n Gamma Gamma' s,
                type_context c Gamma s Gamma' PyObjS ->
                typecheck Gamma' nil e PyObjS ->
                type_context (Csetr e n c) Gamma s Gamma' NatS
  | tc_lam : forall c Gamma Gamma' xs s,
                type_context c Gamma s (append (pobj_pair xs) Gamma') PyObjS ->
                type_context (Clam xs c) Gamma s Gamma' (ArrowS (length xs))
  | tc_check : forall c Gamma Gamma' s s',
                 type_context c Gamma s Gamma' PyObjS ->
                 type_context (Ccheck c s') Gamma s Gamma' s'
  | tc_letl : forall c e Gamma Gamma' s1 s2 s3 x,
                type_context c Gamma s1 Gamma' s2 ->
                typecheck (extend Gamma' x s2) nil e s3 ->
                type_context (Cletl x c e) Gamma s1 Gamma' s3
  | tc_letr : forall c e Gamma Gamma' s1 s2 s3 x,
                type_context c Gamma s1 (extend Gamma' x s2) s3 ->
                typecheck Gamma' nil e s2 ->
                type_context (Cletr x e c) Gamma s1 Gamma' s3
with type_clist : codeconl -> scontext -> stype -> scontext -> Prop :=
  | tcxl_con : forall c es Gamma Gamma' s,
                 type_context c Gamma s Gamma' PyObjS ->
                 typecheck_list Gamma' nil es ->
                 type_clist (CLcon c es) Gamma s Gamma'
  | tcxl_exp : forall e cs Gamma Gamma' s,
                 typecheck Gamma' nil e PyObjS ->
                 type_clist cs Gamma s Gamma' ->
                 type_clist (CLexp e cs) Gamma s Gamma'
with type_cmap : codeconm -> scontext -> stype -> scontext -> list name -> Prop :=
  | tcxm_con : forall n c es Gamma Gamma' s,
                 type_context c Gamma s Gamma' PyObjS ->
                 typecheck_list Gamma' nil (msnd es) ->
                 type_cmap (CMcon n c es) Gamma s Gamma' (n::(mfst es))
  | tcxm_exp : forall n e cs Gamma Gamma' s names,
                 typecheck Gamma' nil e PyObjS ->
                 type_cmap cs Gamma s Gamma' names ->
                 type_cmap (CMexp n e cs) Gamma s Gamma' (n::names).

Scheme tcx_con := Induction for type_context Sort Prop
                 with tcx_list := Induction for type_clist Sort Prop
                  with tcx_map  := Induction for type_cmap Sort Prop.

Combined Scheme tcxs from tcx_con, tcx_list, tcx_map.


Inductive multistep : expr -> heap -> result -> Prop :=
  | refl_ev : forall e mu, multistep e mu (res e mu)
  | chain_ev : forall e mu e' mu' r,
                 step e mu (res e' mu') ->
                 multistep e' mu' r ->
                 multistep e mu r
  | pyerr_ev : forall e mu o, step e mu (pyerror o) -> multistep e mu (pyerror o)
  | casterr_ev : forall e mu, step e mu casterror -> multistep e mu casterror.


==> anc/main_lemmas.v <==
Require Export EqNat.
Require Export FunctionalExtensionality.
Require Export List.
Require Export CpdtTactics.
Require Export Coq.Logic.Classical_Pred_Type.
Require Export definitions.
Require Export utils.
Require Export aux.



Lemma weakening :
                    (forall Gamma Sigma e ty, typecheck Gamma Sigma e ty ->
                                  (forall Gamma', 
                                     weaker Gamma' Gamma ->
                                     typecheck Gamma' Sigma e ty)) /\
                    (forall Gamma Sigma es ns, typecheck_supers Gamma Sigma es ns ->
                                   (forall Gamma', 
                                      weaker Gamma' Gamma ->
                                      typecheck_supers Gamma' Sigma es ns)) /\
                    (forall Gamma Sigma es, typecheck_list Gamma Sigma es -> 
                               (forall Gamma', weaker Gamma' Gamma -> 
                                          typecheck_list Gamma' Sigma es)).
Proof. 
  apply tctcsup.
  intros G S e s1 s2.
  intros H1.
  intros IH H2.
  intros G' Wkr.
  apply ty_subsump with (s2 := s2).
  auto.
  auto.

  intros G S x s Fn G' Wkr.
  apply ty_var.
  inversion Wkr.
  subst.
  apply H.
  assumption.


  auto.
  auto.
  auto.
auto.
  intros G S e1 e2 n TC.
  intros IH.
  intros ITC IWTC.
  intros LEN.
  intros G' WKR.
  assert (WKR' := WKR).
  apply IH in WKR.
  apply ty_app_ty with (n := n). auto.
  apply IWTC  with (Gamma' := G'). auto. auto. auto.
  
  auto.

  intros G S e x d TC IH In.
  intros G' WKR.
  assert (WKR' := WKR).
  apply IH in WKR.
  apply ty_get_ty with (d := d). auto. auto.
  
  auto.
  auto.

  intros G S ess ec members.
  intros Intc InIH.
  intros Inmems InmemsIH.
  intros TC IH.
  intros G' WKR.
  assert (WKR' := WKR).
  apply IH in WKR.
  apply ty_class_un.
  apply InIH with (Gamma' := G'). auto. auto. auto. auto.  auto.

  intros G S e xs TC IH G' WKR.
  apply ty_lam.
  apply IH.
  apply wkr.
  intros x' T.




  intros H3.
  
  destruct (excluded_middle (In x' xs)).
  

  apply in_to_find in H.
  assert (H' := H).
  apply in_front with (Gb := G) in H.
  assert (Some T = Some PyObjS).
  transitivity (findnat (append (map (fun x : id => (x, PyObjS)) xs) G) x'). auto. auto.
  rewrite <- H0 in H.
  apply in_front with (Gb := G'). rewrite <- H0 in H'. auto.
 assert (H' := H).
  apply not_in_front with (Ga := (map (fun x : id => (x, PyObjS)) xs)) (Gb := G) in H3.
  destruct WKR.
  apply H0 in H3.
  apply not_in_front with (Ga :=  (map (fun x : id => (x, PyObjS)) xs)) (Gb := G1). 
  apply not_in_to_not_find. assumption. assumption.
  apply not_in_to_not_find. assumption.

  intros G S e s TC IH G' WKR.
  apply ty_check.
  apply IH. assumption.

  intros G S x e1 e2 s1 s2 TC1 IH1 TC2 IH2 G' WKR.
  apply ty_let with (s1 := s1). apply IH1. assumption.
  apply IH2. apply wkr.
  intros x0 T FN1.
  destruct (excluded_middle (x=x0)).
  unfold findnat. unfold find. unfold extend.
  rewrite H.
  rewrite <- beq_nat_refl.
  unfold findnat in FN1. unfold find in FN1. unfold extend in FN1.
  rewrite H in FN1.
  rewrite <- beq_nat_refl in FN1. assumption.
  unfold findnat. unfold find. unfold extend.
  unfold findnat in FN1. unfold find in FN1. unfold extend in FN1.
  rewrite <- beq_nat_false_iff in H.
  rewrite H. rewrite H in FN1. 
  destruct WKR. apply H0.
  auto.

  intros G S e es ns nss TC IHe TS IHs G' WKR.
  apply tcs_cons.
  apply IHe. assumption.
  apply IHs. assumption.

  firstorder.
  intros.
  apply tcl_cons. crush. crush.
  intros. apply tcl_nil.

Qed.



Lemma inserted_function_insert: forall ps ps' e' e fs os,
                                  (forall x, unique fs x) ->
                                  (append (mfst ps) os) = fs ->
                                  ps = ps' ->
                                  inserted_function ps e os e' fs ->
                                  forall  ty G S,
                                    typecheck (append (lower ps) (append (pobj_pair os) (lower G))) 
                                              S e ty ->
                                    typecheck (append (pobj_pair fs) (lower G)) S e' ty.
  intros ps. 
  intros ps' e' e fs os'.
  intros UNQ EQ.
  intros PNIL.
  intros INF.
  generalize dependent ps'.
  induction INF. crush.
  intros ps' PNIL ty G S TC.
  apply IHINF with (ps' := ps). auto.
  rewrite fst_distrib in EQ.
  simpl in EQ.
  rewrite app_assoc in EQ. auto.
  auto.
  apply ty_let with (s1 := lower_ty t).
  apply ty_check. apply ty_var.
  symmetry in EQ.
  rewrite fst_distrib in EQ.
  simpl in EQ.
  rewrite app_assoc in EQ.
  apply in_back_unq with (x := x) in EQ.
  apply not_in_front.
  apply not_in_to_not_find_general in EQ.
  apply lower_preserves. auto. auto.
  apply in_front.
  killfind. simpl. yeseq. auto.
  auto. simpl. auto.
  destruct weakening as [weakening _].
  apply weakening with (Gamma := append (lower (append ps [(x, t)]))
            (append (pobj_pair os) (lower G))).
  auto.
  apply wkr.
  intros x' T'.
  intros FN.
  destruct (excluded_middle (x=x')).
  subst.

  clear IHINF INF TC.
  unfold extend. simpl.  
  rewrite append_lower_distrib in FN.
  simpl in FN.
  rewrite app_assoc in FN.
  assert (exists fnos, fnos = (append (lower ps)
            ((x', lower_ty t) :: (pobj_pair os)))).
  exists (append (lower ps) ((x', lower_ty t) :: (pobj_pair os))). auto.
  destruct H as [fnos FNEQ].
  apply find_unq with (x := x') (T := T') (T' := lower_ty t) in FNEQ.
  killfind. killfind. killfind. yeseq. destruct FNEQ as [_ EQ].
  crush.
  subst.
  apply in_one_part in FN.
  destruct FN as [ F | [NF B ]].
  apply in_front. auto.
  apply not_in_front. auto. killfind. killfind. killfind. yeseq. yeseq. auto.
  killfind. killfind. yeseq. auto.
  subst.
  rewrite sing_purp2 with (b := t). auto.
  clear IHINF INF TC.
  simpl.
  rewrite append_lower_distrib in FN. simpl in FN.
  rewrite app_assoc in FN.
  apply in_one_part in FN.
  unfold extend. killfind. killfind. noteq. noteq.
  destruct FN as [ F | [NF B ]].
  apply in_front.
  auto.
  apply not_in_front. auto. killfind. noteq. auto.
Qed.




Lemma trans_preservation : (forall Gamma tm e ty, insert Gamma tm e ty -> typecheck (lower Gamma) emp_heap e (lower_ty ty)) /\
                           (forall Gamma tms es tys, insert_list Gamma tms es tys -> 
                                            length tms = length es /\
                                            typecheck_list (lower Gamma) emp_heap es) /\
                           (forall Gamma cn e tys, insert_const Gamma cn e tys -> typecheck (lower Gamma) emp_heap e (ArrowS (length tys + 1))) /\
                           (forall Gamma self meths emeths etys, insert_meths Gamma self meths emeths etys ->
                                                        typecheck_list (lower Gamma) emp_heap 
                                                                       (msnd emeths) /\
                                                        (forall x, findnat emeths x = None -> 
                                                              findnat etys x = None)) /\
                           (forall Gamma self m e ty, insert_meth Gamma self m e ty -> 
                                             typecheck (lower Gamma) emp_heap e 
                                                       (lower_ty (extend_fun ty self))) /\
                           (forall Gamma ts es d, insert_supers Gamma ts es d ->
                                         typecheck_supers (lower Gamma) emp_heap es (lower_delt d)).
                                         
Proof.
  apply inss.
 intros Gamma x T.
  intros H.
  apply ty_var.
  apply lower_preserves.
  apply H.
 intros Gamma n.
  apply ty_nat.
 intros Gamma tm1 tm2 ty1 ty2 ty1' e1 e2s.
  intros INS TC INSL IH LSUB.
  apply ty_check.
  apply ty_app_ty with (n := (length ty1)).
  unfold lower_ty in TC.
  apply TC.
  crush.
  apply inslist_lenmatch with (Gamma := Gamma) (tms := tm2) in INSL.
  auto.
  apply lsub_lenmatch in LSUB.
  firstorder.
 intros G tm1 tm2s ty1s e2 e2s.
  intros INS TC INSL IH.
  apply ty_app_ty with (n := length ty1s).
  apply ty_check.
  apply TC.
  apply IH.
  apply inslist_lenmatch in INSL. assumption.
 intros G tm1 tm2s e1 e2s q d1 d2 t1s t1s' di.
  intros INS TC INSL IH LSUB INSTAN.
  apply ty_check.
  apply ty_app_ty with (n := length t1s).
  apply ty_subsump with (s2 := (lower_ty (ClassTy q d1 d2 (TFixed t1s)))). auto.
  simpl. apply st_clsarr.
  crush.
  apply inslist_lenmatch in INSL.
  apply lsub_lenmatch in LSUB.
  firstorder.
 intros G tm e ty d x ty'.
  intros INS TC ACC IN.
  apply ty_check.
  apply ty_get_ty with (d := (lower_delt d)).
  apply ty_subsump with (s2 := (lower_ty ty)). assumption.
  destruct ty.
  inversion ACC. crush.
  inversion ACC.
  inversion ACC.
  inversion ACC. subst.
  simpl.
  apply st_clsobj.
  inversion ACC. subst. simpl. apply st_reflex.
  inversion ACC. subst. unfold lower_delt.
  apply fst_in with (ty := ty'). assumption.
  apply fst_in with (ty := ty'). assumption.
  crush.
 intros G tm e ty d x.
  intros INS TC ACC FN QUER.
  apply ty_get_ty with (d := [x]).
  apply ty_check.
  apply ty_subsump with (s2 := (lower_ty ty)). assumption.
  apply st_top. firstorder.
 intros G tm1 tm2 e1 e2 ty1 ty2 ty2' x d.
  intros INS1 TC1 INS2 TC2 ACC IN SC.
  apply ty_set_ty.
  destruct ty1.
  simpl in TC1. inversion ACC. crush.
  inversion ACC.
  inversion ACC.
  inversion ACC. subst. simpl in TC1. 
  apply ty_subsump with (s2 := ClassS [] (lower_p t)).
  apply ty_subsump with (s2 := ClassS (lower_delt d) (lower_p t)).
  assumption. apply st_clswidth. apply cont. intros x' IN'. firstorder.
  apply st_clsobj.
  inversion ACC. subst. simpl in TC1.
  apply ty_subsump with (s2 := ObjS (lower_delt d)).
  assumption. apply st_objwidth. apply cont. intros x' IN'. firstorder.
  apply ty_subsump with (s2 := (lower_ty ty2)). assumption. apply st_top.
 intros G tm1 tm2 e1 e2 ty1 ty2 d x.
  intros INS1 TC1 INS2 TC2 ACC FN QUER.
  apply ty_set_ty.
  apply ty_check.
  apply ty_subsump with (s2 := (lower_ty ty1)). assumption. apply st_top.
  apply ty_subsump with (s2 := (lower_ty ty2)). assumption. apply st_top.
 intros G x tm1 tm2 e1 e2 ty1 ty2.
  intros INS1 TC1 INS2 TC2. 
  apply ty_let with (s1 := (lower_ty ty1)). assumption.
  simpl in TC2. unfold extend. assumption.
 intros G bodtm bode tret ty params bode'.
  intros UNQ INS TC SC INSFUN.
  auto.
  apply inserted_function_insert with 
        (ps' := params) (ty := lower_ty ty) (G := G) (S := emp_heap) in INSFUN.
  simpl.
  rewrite <- lenlen.
  apply ty_lam.
  apply ty_subsump with (s2 := lower_ty ty). assumption. apply st_top. auto.
  rewrite append_nil. firstorder.
  auto. auto.
  simpl.
  rewrite append_lower_distrib in TC.
  assumption.
 intros G supes q d1 d2 d' const meths fields supes' econst cargs clsty efieldvals emeths eftys emtys.
  intros INSSUPES SUPTC SUPESET TCCON CLSTY INSMETH TCMETH.
  intros INSFIELD TCFIELDS FINDMETH FINDFIELD FINDSUP.
  rewrite CLSTY.
  simpl.
  apply ty_subsump with (s2 := ClassS (append (lower_delt d') (mfst (append emeths (zip (mfst fields) efieldvals)))) (CFixed (length cargs))).
  apply ty_class_ty.
  assumption.
  rewrite snd_distrib. apply append_pyobj_list; crush.
  auto.
  rewrite <- lenlen in H1. 
  apply snd_combine in H1. unfold zip. 
  assert (typecheck_list (lower G) emp_heap efieldvals); crush. rewrite <- H1 in H3. auto.
  firstorder.
  apply st_clswidth. apply cont.
  intros x INL. 
  unfold lower_delt in INL.
  apply in_to_some_find in INL.  
  destruct INL as [T INL].
  destruct (excluded_middle (exists e, findnat emeths x = Some e)).
  destruct H as [e' FNe].
  auto.
  apply find_to_in in FNe.
  rewrite fst_distrib.
  apply in_lower in FNe.
  apply app_in_front with (d' := (mfst (zip (mfst fields) efieldvals))) in FNe.
  apply app_in_back with (d := (lower_delt d')). assumption.
  destruct (excluded_middle (In x (mfst fields))).
  rewrite fst_distrib.
  rewrite fst_zip_cancel with (n := (length (mfst fields))).
  apply app_in_back.
  apply app_in_back. assumption. auto.
  rewrite lenlen. firstorder.
  apply FINDSUP in INL.
  apply find_to_in in INL.
  apply in_lower in INL.
  apply app_in_front. assumption.
  auto.
  apply not_some_none in H.
  apply TCMETH. assumption.
  apply not_in_not_find_zip. assumption.
 firstorder.
 intros G t ts e es t1 t2s.
  intros INS TC INSL IH.
  split.
  crush. destruct IH. apply tcl_cons.
  apply ty_subsump with (s2 := lower_ty t1). assumption. apply st_top.
  auto.
 intros G self params bodtm bode bode' discard.
  intros UNQ INS TC INSFUN.
  apply inserted_function_insert with (ps' := params) (ty := (ArrowS (length (msnd params) + 1))) 
                                                     (G := (self,DynTy)::G) 
                                                     (S := emp_heap) in INSFUN.
  simpl. rewrite <- lenlen.
  rewrite add1len with (v := self).
  apply ty_lam.
  apply ty_subsump with (s2 := (ArrowS (length (msnd params) + 1))). auto.
  simpl in INSFUN.
  simpl.
  simpl in TC.
  destruct weakening as [weakening _].
  apply weakening with (Gamma := (append (pobj_pair (mfst params)) ((self, PyObjS) :: lower G))).
  auto.
  apply wkr.
  intros x T FN.
  apply in_one_part in FN.
  destruct (excluded_middle(x=self)).
  subst.
  destruct FN as [L | [NL R]].
  apply in_front. unfold pobj_pair in L.
  rewrite map_distrib.
  apply in_front. auto.
  apply in_front.
  rewrite map_distrib.
  apply not_in_front.
  unfold pobj_pair in NL. auto.
  killfind. killfind. killfind. yeseq. simpl. yeseq. auto.
  destruct FN as [L | [NL R]].
  apply in_front. rewrite map_distrib. apply in_front. auto.
  apply not_in_front.
  killfind. killfind. 
  rewrite map_distrib. 
  apply not_find_either_not_find_all. auto. simpl. killfind. noteq. noteq. auto.
  killfind. noteq. auto.
  apply st_top. auto.
  rewrite append_nil. firstorder.
  auto. auto.
  simpl.
  rewrite append_lower_distrib in TC. 
  simpl in TC.
  rewrite add1len with (v := DynTy).
  auto.
 intros G ty; auto.
 intros G ty x m1 rest e1 t1 erest trest.
  intros IM TC IMS FIND.
 split.
  simpl. apply tcl_cons. apply ty_subsump with (s2 := lower_ty (extend_fun t1 ty)); auto.
  crush.
 intros x' FNe.
  destruct (excluded_middle(x=x')).
  subst.
  unfold findnat in FNe. unfold find in FNe.
  rewrite <- beq_nat_refl in FNe. inversion FNe.
  unfold findnat in FNe. unfold find in FNe.
  noteq.
  unfold findnat. unfold find. noteq.
  apply FIND. apply FNe.
 intros G q d1 d2 di lty self params tret bodtm bode bode' bodty.
  intros UNQ INSTAN INS TC SCON INSFUN.
  apply inserted_function_insert with (ps' := (append params [(self, ObjTy q di)])) 
                                        (ty := lower_ty bodty) 
                                                     (G := G) 
                                                     (S := emp_heap) in INSFUN.
  simpl. 
  rewrite app_length.
  rewrite <- lenlen.
  simpl.
  rewrite add1len with (v := self).
  apply ty_lam.
  apply ty_subsump with (s2 := lower_ty bodty).
  simpl in INSFUN.
  destruct weakening as [weakening _].
  apply weakening with (Gamma :=(append (pobj_pair (append (mfst params) [self]))
                (lower G))). auto.
  apply wkr.
  intros x n FN.
  apply in_one_part in FN.
  destruct FN as [L | [NL R]].
  apply in_front. rewrite map_distrib. unfold pobj_pair in L. 
  rewrite map_distrib in L. apply in_one_part in L as [LL | [NLL RL]].
  apply in_front. auto.
  apply not_in_front. auto. auto.
  destruct (excluded_middle(x=self)).
  subst. apply not_find_to_not_in with (e := PyObjS) in NL.
  unfold pobj_pair in NL.
  rewrite map_distrib in NL. simpl in NL. 
  contradict NL.
  apply app_in_back.
  crush.
  apply not_in_front.
  auto.
  killfind. killfind.  auto.
  apply st_top. auto.
  rewrite append_nil. simpl.
  rewrite fst_distrib. simpl. firstorder. auto.
  auto. simpl. simpl in TC.
  rewrite <- single_purp_assoc. auto. 
 intros G.
  apply tcs_nil.
 intros G t ts e es d T d'.
  intros INS TC ACC ISUP TSUP SC.
  unfold lower_delt.
  rewrite fst_distrib.
  apply tcs_cons.
  apply ty_check.
  apply ty_subsump with (s2 := lower_ty T); auto.
  unfold lower_delt in TSUP. assumption.
Qed.



Lemma heap_weakening : (forall Gamma Sigma e ty,
                         typecheck Gamma Sigma e ty ->
                         (forall Sigma',
                            heap_weaker Sigma' Sigma ->
                            typecheck Gamma Sigma' e ty)) /\
                       (forall Gamma Sigma es ns, 
                          typecheck_supers Gamma Sigma es ns ->
                          (forall Sigma', heap_weaker Sigma' Sigma ->
                                     typecheck_supers Gamma Sigma' es ns)) /\
                       (forall Gamma Sigma es,
                          typecheck_list Gamma Sigma es ->
                          (forall Sigma', heap_weaker Sigma' Sigma ->
                                     typecheck_list Gamma Sigma' es)).
Proof.
  apply tctcsup; try (intros; inversion H2; repeat auto); try repeat eauto.
  intros Gamma Sigma a d c HA PM Sigma' HW.
  apply ty_addr_class; auto. apply hw_hasattr with (h2 := Sigma); auto. apply hw_pm with (h2 := Sigma); auto.
  intros Gamma Sigma a d HA Sigma' HW.
  apply ty_addr_obj; auto. apply hw_hasattr with (h2 := Sigma); auto. 
 Qed.



Lemma prog : (forall Gamma mu e s,
               typecheck Gamma mu e s ->
               Gamma = nil -> 
               (isval e = true) \/ 
               (negb (isval e) = true /\
                (exists r, step e mu r /\
                      (r = pyerror UN \/ r = casterror \/ exists e' mu', r = res e' mu')))) /\
             (forall Gamma mu es ns,
                typecheck_supers Gamma mu es ns -> 
                Gamma = nil -> 
                (allvals es = true) \/
                (negb (allvals es) = true /\
                 (exists r, steplist es mu r /\ 
                       (r = pyerrorl UN \/ r = casterrorl \/ exists e's mu', r = resl e's mu')))) /\
             (forall Gamma mu es,
                typecheck_list Gamma mu es ->
                Gamma = nil -> 
               (allvals es = true) \/ (negb (allvals es) = true) /\
               (exists r, steplist es mu r /\
                     (r = pyerrorl UN \/ r = casterrorl \/ exists e's mu', r = resl e's mu'))).
                
Proof.
  apply tctcsup; repeat eauto.
  intros.
  killfind.  crush.




(* Lemma step_to_err: forall e mu es, negb (isval e) = true -> In e es -> step e mu (pyerror UN) -> steplist es mu (pyerrorl UN).  *)
(*   intros e mu es NV IN STEP. *)
(*   generalize dependent e. *)
(*   induction es. crush. *)
(*   intros e NV IN. *)
(*   simpl in IN. destruct IN. *)
(*   subst. apply steppyerr; auto. *)
(*   intros STEP. *)
(*   apply stepconspyerr. admit. *)
  
  (*apply split_set in H0. *)
  intuition.

(* Ltac setup := *)
(*   match goal with *)
(*     | [ H: (forall mu, type_heap mu ?Y -> ?Z), J: type_heap ?X ?Y |- _ ] =>  *)
(*       assert (Hsetup := J); apply H in Hsetup; destruct Hsetup; clear H *)
(*   end. *)
  
  right. split; auto. destruct e1; crush.
   exists (pyerror UN). split; auto. apply appbogus; auto; crush.
   destruct (excluded_middle (length l = length e2s)).
   assert (LEN := H1).
   apply always_sub with (n := length l) (e := e1) in H1; auto.
   destruct H1 as [e' ST].
   exists (res e' Sigma). split; eauto. 
   exists (pyerror UN). split; auto.
   cut (exists v, get Sigma n = v). intros GET. destruct GET as [v GET].
   destruct v. destruct h. 
    assert (exists e', e' = LetE 0 (AppE e (append e2s [AddrE (length Sigma)]) UN) (AddrE (length Sigma))).
    exists (LetE 0 (AppE e (append e2s [AddrE (length Sigma)]) UN) (AddrE (length Sigma))). auto.
    destruct H1 as [e' EQ]. exists (res e' (((length Sigma), HObj n [])::Sigma)).
    split; eauto.
   eauto. eauto. eauto.
   
   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply apppyerrr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply appcasterrr; subst; eauto.
   right. split; auto. exists (res (AppE e1 e' UN) mu'). split; auto. apply appstepr; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply apppyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply appcasterrl; subst; eauto.
   right. split; auto. exists (res (AppE e' e2s UN) mu'). split; auto. apply appstepl; subst; eauto. eauto.
   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply apppyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply appcasterrl; subst; eauto.
   right. split; auto. exists (res (AppE e' e2s UN) mu'). split; auto. apply appstepl; subst; eauto. eauto.

(* TYPED??? *)
  intuition. right. split; auto. destruct e1; crush.
   apply canonical_arrow with (mu := Sigma) (n := (length e2s)) in t; auto. crush.
   apply canonical_arrow with (mu := Sigma) (n := (length e2s)) in t; auto. crush.
   assert (LEN := H3).
   apply always_sub with (n := length x) (e := x0) in H3; auto.
   destruct H3 as [e' ST].
   exists (res e' Sigma). split; eauto.
   apply canonical_arrow with (mu := Sigma) (n := (length e2s)) in t; auto. crush.
    assert (exists e', e' = LetE 0 (AppE x2 (append e2s [AddrE (length Sigma)]) TY) (AddrE (length Sigma))).
    eauto. destruct H2 as [e' EQ]. exists (res e' (((length Sigma), HObj x [])::Sigma)). split; eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply apppyerrr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply appcasterrr; subst; eauto.
   right. split; auto. exists (res (AppE e1 e' TY) mu'). split; auto. apply appstepr; subst; eauto. eauto.
   
   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply apppyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply appcasterrl; subst; eauto.
   right. split; auto. exists (res (AppE e' e2s TY) mu'). split; auto. apply appstepl; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply apppyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply appcasterrl; subst; eauto.
   right. split; auto. exists (res (AppE e' e2s TY) mu'). split; auto. apply appstepl; subst; eauto. eauto.

 (* get *)
  intuition. right. split; auto. destruct e; crush.
   exists (pyerror UN).  split; auto. apply getbogus; auto. crush.
   exists (pyerror UN).  split; auto. apply getbogus; auto. crush.
   cut (exists v, get Sigma n = v). intros GET. destruct GET as [v GET].
   destruct v. 
   destruct (excluded_middle (exists r, lookup n h x Sigma UN r)).
   destruct H0 as [r LU]. exists r. split; eauto. destruct r; eauto.
   inversion LU.
   exists (pyerror UN). split; eauto.
   exists (pyerror UN). split; eauto. eauto.

   destruct H2 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply getpyerr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply getcasterr; subst; eauto.
   right. split; auto. exists (res (GetE e' x UN) mu'). split; auto. apply getstep; subst; eauto. eauto.

  intuition. right. split; auto. destruct e; crush.
   apply canonical_obj with (mu := Sigma) (d := d) in t; auto. crush.
   apply canonical_obj with (mu := Sigma) (d := d) in t; auto. crush.
   apply canonical_obj with (mu := Sigma) (d := d) in t; auto. crush.
   apply can_lookup_in with (a := x0) (mu := Sigma) (h := (HObj x1 x2)) (o := TY) in i; auto.
   destruct i as [res LKP].
   inversion LKP; subst.
   exists (res v Sigma). split; eauto. 
   exists (res v Sigma). split; eauto.
   exists (res (LamE ys (LetE self (AddrE x0) b)) Sigma). split; eauto.
   exists casterror. eauto. 
   apply can_lookup_in with (a := x0) (mu := Sigma) (h := (HCls x1 x3 x2)) (o := TY) in i; auto.
   destruct i as [res LKP].
   inversion LKP; subst.
   exists (res v Sigma). split; eauto. 

   destruct H2 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply getpyerr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply getcasterr; subst; eauto.
   right. split; auto. exists (res (GetE e' x TY) mu'). split; auto. apply getstep; subst; eauto. eauto.
 
  intuition. right. split; auto. destruct e1; crush.
   exists (pyerror UN). split; eauto. apply seterr; auto. crush.
   exists (pyerror UN). split; eauto. apply seterr; auto. crush.
   cut (exists v, get Sigma n = v). intros GET. destruct GET as [v GET].
   destruct v. destruct h. 
   exists (res (NatE 0) ((n, HCls l e ((x,e2)::l0))::Sigma)). split; eauto.
   exists (res (NatE 0) ((n, HObj n0 ((x,e2)::l))::Sigma)). split; eauto.
   exists (pyerror UN). split; eauto. exists (get Sigma n); auto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply setpyerrr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply setcasterrr; subst; eauto.
   right. split; auto. exists (res (SetE e1 x UN e') mu'). split; auto. apply setstepr; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply setpyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply setcasterrl; subst; eauto.
   right. split; auto. exists (res (SetE e' x UN e2) mu'). split; auto. apply setstepl; subst; eauto. eauto.
   
   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply setpyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply setcasterrl; subst; eauto.
   right. split; auto. exists (res (SetE e' x UN e2) mu'). split; auto. apply setstepl; subst; eauto. eauto.

  intuition. right. split; auto. destruct e1; crush.
   apply canonical_obj with (mu := Sigma) (d := []) in t; auto. crush.
   apply canonical_obj with (mu := Sigma) (d := []) in t; auto. crush.
   apply canonical_obj with (mu := Sigma) (d := []) in t; auto. crush.
   exists (res (NatE 0) ((x0, HObj x1 ((x,e2)::x2))::Sigma)). split; eauto.
   exists (res (NatE 0) ((x0, HCls x1 x3 ((x,e2)::x2))::Sigma)). split; eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply setpyerrr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply setcasterrr; subst; eauto.
   right. split; auto. exists (res (SetE e1 x TY e') mu'). split; auto. apply setstepr; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply setpyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply setcasterrl; subst; eauto.
   right. split; auto. exists (res (SetE e' x TY e2) mu'). split; auto. apply setstepl; subst; eauto. eauto.
   
   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply setpyerrl; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply setcasterrl; subst; eauto.
   right. split; auto. exists (res (SetE e' x TY e2) mu'). split; auto. apply setstepl; subst; eauto. eauto.
   
  intuition. right. split; auto.
   destruct (excluded_middle (exists as_, addrs ess as_)). destruct H3 as [as_ ADDRS].
   destruct (excluded_middle (exists a, In a as_ /\ get Sigma a = None)).
    exists (pyerror UN). split; auto. apply clsbogusheap with (as_ := as_); auto.
   destruct (excluded_middle (exists a, In a as_ /\ exists a' M, get Sigma a = Some (HObj a' M))).
    exists (pyerror UN). split; auto. apply clsbogusheapval with (as_ := as_); auto.
   assert (forall a, In a as_ -> exists a' d c, get Sigma a = Some (HCls a' c d)).
   intros a IN. destruct as_. crush.
   assert (~(get Sigma a = None)). apply not_ex_all_not with (n := a) in H3. crush.
   apply not_none_some in H5. destruct H5 as [h GET]. destruct h.
   eauto. apply not_ex_all_not with (n := a) in H4. apply Classical_Prop.not_and_or in H4.
   destruct H4 as [ BS | NGET ]. crush. contradict NGET.  eauto.
   destruct (excluded_middle (parammatch ec CAny Sigma)).
    exists (res (AddrE (length Sigma)) ((length Sigma, HCls as_ ec members)::Sigma)). split; eauto.
    exists (pyerror UN). split; auto. apply clsbogusconst with (as_ := as_); auto. 
    exists (pyerror UN). split; auto. 

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrc; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrc; subst; eauto.
   right. split; auto. exists (res (ClassE UN ess e' members) mu'). split; auto. apply clsstepc; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrmem; subst; eauto. 
    apply step_list_mem_perr with (ls := msnd members) (r := pyerrorl UN); auto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrmem; subst; eauto. 
    apply step_list_mem_cerr with (ls := msnd members) (r := casterrorl); auto.
   right. split; auto. exists (res (ClassE UN ess ec (zip (mfst members) e')) mu'). 
    split; auto. apply clsstepmem; subst; eauto. 
    apply step_list_mem_val with (ls := msnd members) (r := (resl e' mu')); auto. eauto.

   destruct H5 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrc; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrc; subst; eauto.
   right. split; auto. exists (res (ClassE UN ess e' members) mu'). split; auto. apply clsstepc; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE UN e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE UN e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE UN e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE UN e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

  intuition. right. split. auto.
   apply canonical_supers with (mu := Sigma) in t; auto.
   destruct t as [as_ [ADDRS ALLCLS]].
   apply canonical_arrow with (mu := Sigma) (n := (n + 1)) in t1; auto. 
   destruct t1 as [[x [e [LAM LEN]]] | [a [a's [M [v' [ADDR [GET PM]]]]]]]; subst.
   apply lamcnt with (e := e) (mu := Sigma) in LEN.
   exists (res (AddrE (length Sigma)) ((length Sigma, HCls as_ (LamE x e) members)::Sigma)). split; eauto.
    apply cls; auto. intros a IN. apply ALLCLS in IN. destruct IN as [a's [v' [M GET]]]. eauto.
    apply lamany.
   exists (res (AddrE (length Sigma)) ((length Sigma, HCls as_ (AddrE a) members)::Sigma)). split; eauto.
    apply cls; auto. intros a' IN. apply ALLCLS in IN. destruct IN as [a''s [v'' [M' GET']]]. eauto.
    apply clsany with (a's := a's) (v := v') (M := M); auto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrc; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrc; subst; eauto.
   right. split; auto. exists (res (ClassE TY ess e' members) mu'). split; auto. apply clsstepc; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrmem; subst; eauto. 
    apply step_list_mem_perr with (ls := msnd members) (r := pyerrorl UN); auto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrmem; subst; eauto. 
    apply step_list_mem_cerr with (ls := msnd members) (r := casterrorl); auto.
   right. split; auto. exists (res (ClassE TY ess ec (zip (mfst members) e')) mu'). 
    split; auto. apply clsstepmem; subst; eauto. 
    apply step_list_mem_val with (ls := msnd members) (r := (resl e' mu')); auto. eauto.

   destruct H5 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrc; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrc; subst; eauto.
   right. split; auto. exists (res (ClassE TY ess e' members) mu'). split; auto. apply clsstepc; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE TY e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE TY e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE TY e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.

   destruct H4 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply clspyerrsup; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply clscasterrsup; subst; eauto.
   right. split; auto. exists (res (ClassE TY e' ec members) mu'). split; auto. apply clsstepsup; subst; eauto. eauto.
    
  intuition. right. split. auto.
   destruct (excluded_middle (docheck e s Sigma)). exists (res e Sigma). split; eauto.
   exists casterror. split; eauto.

   destruct H2 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split; auto. exists (pyerror UN). split; auto. apply checkpyerr; subst; eauto.
   right. split; auto. exists (casterror). split; auto. apply checkcasterr; subst; eauto.
   right. split; auto. exists (res (CheckE e' s) mu'). split; auto. apply checkstep; subst; eauto. eauto.

  intuition. 
   right. crush. exists (res (sub x e1 e2) Sigma). split; eauto. 
   destruct H3 as [r [STEP [H4 | [H4 | H4]]]].
   right. crush. exists (pyerror UN). crush. 
   right. crush. exists casterror. crush. 
   right. crush. exists (res (LetE x x0 e2) x1). split; eauto. 

  intuition. 
   left. crush.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split. simpl. ifcase; crush. exists (pyerrorl UN). split; auto. 
    apply stepconspyerr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (casterrorl). split; auto. 
    apply stepconscasterr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (resl (e::e') mu'). split; auto. 
    apply stepcons; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split. simpl. ifcase; crush. exists (pyerrorl UN). split; auto. apply steppyerr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (casterrorl). split; auto. apply stepcasterr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (resl (e'::es) mu'). split; auto. 
    apply stepval; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split. simpl. ifcase; crush. exists (pyerrorl UN). split; auto. apply steppyerr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (casterrorl). split; auto. apply stepcasterr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (resl (e'::es) mu'). split; auto. 
    apply stepval; subst; eauto. eauto.

  intuition.
   left. crush.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split. simpl. ifcase; crush. exists (pyerrorl UN). split; auto. 
    apply stepconspyerr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (casterrorl). split; auto. 
    apply stepconscasterr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (resl (e::e') mu'). split; auto. 
    apply stepcons; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split. simpl. ifcase; crush. exists (pyerrorl UN). split; auto. apply steppyerr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (casterrorl). split; auto. apply stepcasterr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (resl (e'::es) mu'). split; auto. 
    apply stepval; subst; eauto. eauto.

   destruct H3 as [r [STEP [PY | [CAST | [e' [mu' RES]]]]]].
   right. split. simpl. ifcase; crush. exists (pyerrorl UN). split; auto. apply steppyerr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (casterrorl). split; auto. apply stepcasterr; subst; eauto.
   right. split. simpl. ifcase; crush. exists (resl (e'::es) mu'). split; auto. 
    apply stepval; subst; eauto. eauto.
Qed.


Lemma substitution : 
  (forall Gamma Sigma e s , 
     typecheck Gamma Sigma e s ->
     forall x s' e',
       findnat Gamma x = Some s' ->
       forall Gamma', (forall x', x' <> x -> findnat  Gamma' x' = findnat Gamma x') ->
                 typecheck nil Sigma e' s' ->
                 typecheck Gamma' Sigma (sub x e' e) s) /\
  (forall Gamma Sigma es supes, 
     typecheck_supers Gamma Sigma es supes ->
     forall x s' e',
     findnat Gamma x = Some s' ->
     forall Gamma', (forall x', x' <> x -> findnat  Gamma' x' = findnat Gamma x') ->
               typecheck nil Sigma e' s' ->
               typecheck_supers Gamma' Sigma (multsub x e' es) supes) /\
  (forall Gamma Sigma es, 
     typecheck_list Gamma Sigma es ->
     forall x s' e',
       findnat Gamma x = Some s' ->
       forall Gamma', (forall x', x' <> x -> findnat  Gamma' x' = findnat Gamma x') ->
                 typecheck nil Sigma e' s' ->
                 typecheck_list Gamma' Sigma (multsub x e' es)).
Proof.
  apply tctcsup.
  intros Gamma Sigma e s1 s2 TC IH ST x s' e' FN G' WKR TV.
  apply IH with (s' := s') (e' := e') in WKR; auto.
  apply ty_subsump with (s2 := s2); auto.

  intuition.
  unfold sub.
  ifeq. subst. rewrite -> e in H. inversion H.
  subst.
  apply weakening with (Gamma := nil).
  crush.
  apply wkr. intros x' T fnn. unfold findnat in fnn. unfold find in fnn.
  crush.
  apply ty_var.
  rewrite NPeano.Nat.eqb_sym in EMn.
  apply beq_nat_false_iff in EMn.
  apply H0 in EMn.
  crush.

  crush. 
  crush.
  crush.
  crush.

  intuition.
  simpl.
  apply ty_app_un. apply H with (s' := s'); auto.
  apply H0 with (s' := s'); auto.
  
  intuition.
  simpl.
  apply ty_app_ty with (n := n). apply H with (s' := s'); auto.
  apply H0 with (s' := s'); auto.
  apply multsub_same_len with (x := x) (e' := e') in e. crush.

  intuition.
  simpl.
  apply ty_get_un. apply H with (s' := s'); auto.

  intuition.
  simpl.
  apply ty_get_ty with (d := d); auto. apply H with (s' := s'); auto.

  intuition. simpl. apply ty_set_un. apply H with (s' := s'); auto.
  apply H0 with (s' := s'); auto.

  intuition. simpl. apply ty_set_ty. apply H with (s' := s'); auto.
  apply H0 with (s' := s'); auto.

  intuition. simpl. 
  cut (mfst members = mfst ((fix memsub (x0 : id) (e1 : expr) (ms : list (name * expr))
                     {struct ms} : list (name * expr) :=
            match ms with
            | [] => []
            | (v, e) :: es => (v, sub x0 e1 e) :: memsub x0 e1 es
            end) x e' members)).
  intros CUT. rewrite CUT.
  apply ty_class_un. apply H with (s' := s'); auto.
  apply H0 with (s' := s') (e' := e') (Gamma' := Gamma') in H2; auto.
  simpl in H2.
  rewrite mult_mem_snd in H2. crush.
  apply H1 with (s' := s'); auto.
  apply fst_sub.

  intuition. simpl.
  rewrite fst_sub with (x := x) (e' := e').
  apply ty_class_ty.
  apply H with (s' := s'); auto.
  apply H0 with (s' := s') (e' := e') (Gamma' := Gamma') in H2; auto.
  simpl in H2.
  rewrite mult_mem_snd in H2. crush.
  apply H1 with (s' := s'); auto.

  intuition. simpl.
  apply ty_lam.
  destruct (excluded_middle (infun x xs = true)).
  rewrite H3.
  destruct weakening as [weakening _].
  apply weakening with (Gamma := (append (map (fun x : id => (x, PyObjS)) xs) Gamma)) 
                         (Gamma' := (append (map (fun x0 : id => (x0, PyObjS)) xs) Gamma')); auto.
  apply wkr.
  intros x' T' FN.
  apply in_one_part in FN. destruct FN as [ F | [ NF B]].
  apply in_front. auto.
  apply not_in_front. auto.
  apply not_find_to_not_in with (e := PyObjS) in NF.
  apply infun_then_in in H3. rewrite H1. auto.
  contradict NF.
  subst.
  apply bs1; auto.
  apply Bool.not_true_is_false in H3.
  rewrite H3.
  apply H with (s' := s'); auto.
  apply not_in_front; auto. 
  apply not_infun_then_not_in; auto.
  intros x' NEQ.
  apply H1 in NEQ.
  apply not_infun_then_not_in in H3.
  destruct ( excluded_middle (exists h, findnat (map (fun x0 : id => (x0, PyObjS)) xs) x' = Some h)).
  destruct H4.
  apply in_front_eq with (h := x0); auto.
  apply not_some_none in H4.
  apply not_in_front_eq; auto.
  
  intuition. simpl.
  apply ty_check. apply H with (s' := s'); auto.

  intuition.
  simpl.
  apply ty_let with (s1 := s1). 
  apply H with (s' := s'); auto.
  destruct (excluded_middle (x = x0)).
  subst.
  yeseq.
  destruct weakening as [weakening _].
  apply weakening with (Gamma := (extend Gamma x0 s1)); auto.
  apply wkr.
  intros x T FN.
  destruct (excluded_middle (x = x0)).
  unfold extend. unfold extend in FN. subst. killfind. killfind. killfind. yeseq. yeseq. auto.
  assert (NEQ := H4).
  apply H2 in NEQ.
  unfold extend. unfold extend in FN. subst. killfind. killfind. killfind. killfind.
   noteq. noteq. crush.
  assert (NEQ := H4).
  assert (NEQ' := H4).
  noteq.  
  apply H0 with (s' := s'); auto.
  apply H2 in H4.
  unfold extend. killfind. killfind. killfind. noteq. crush.
  intros x' NEQ''.
  unfold extend.
  apply H2 in H4.
  destruct (excluded_middle (x = x')).
  killfind. killfind. killfind. yeseq. auto.
  killfind. killfind. killfind. noteq. apply H2. auto.

  intuition. simpl.
  apply tcs_cons. apply H with (s' := s'); auto.
  apply H0 with (s' := s'); auto. 

  crush.

  intuition. simpl.
  apply tcl_cons. apply H with (s' := s'); auto.
  apply H0 with (s' := s'); auto. 

  crush.
Qed.



Lemma substing_pres : forall xs es e0 er Gamma Sigma ty, 
                        substing xs es e0 er ->
                        typecheck (append (pobj_pair xs) Gamma) Sigma e0 ty ->
                        typecheck_list [] Sigma es ->
                        length xs = length es ->
                        typecheck Gamma Sigma er ty.
  intros.
  induction H. crush.
  apply IHsubsting.
  destruct substitution as [sub _].
  apply sub with (Gamma := (append (pobj_pair (x :: xs)) Gamma)) (s' := PyObjS); auto.
  simpl. killfind. yeseq. auto.
  intros x' XNX.
  killfind. simpl. noteq. auto.
  inversion H1. auto.
  inversion H1. auto. auto.
Qed.


  

Lemma checkpres : forall mu e s,
                    docheck e s mu ->
                    typecheck [] mu e PyObjS ->
                    typecheck [] mu e s.
Proof.
  intros.
  inversion H; subst. auto.
  auto.
  inversion H1. subst.
  apply addr_inversion with (n := a) in H0; auto.
  inversion H2. subst.
  apply addr_inversion with (n := a) in H0; auto.
  destruct H0.
  destruct H0 as [a's [v' [M' [d' [c'[FN [HA [PM ST]]]]]]]].
  apply ty_addr_class; auto.
  apply clscnt with (a's := a') (v := v) (M := M); auto.
  unfold get in H1. crush.
  apply ty_addr_class; auto.
  apply clsany with (a's := a') (v := v) (M := M); auto.
  apply addr_inversion with (n := a) in H0; auto.
  destruct H0.
  destruct H0 as [a's [v' [M' [d' [c'[FN [HA [PM ST]]]]]]]].
  apply ty_subsump with (s2 := ClassS d' (CFixed n)); auto.
  apply ty_addr_class; auto.
  apply clscnt with (a's := a') (v := v) (M := M); auto.
  unfold get in H1. crush.
  apply ty_lam.
  apply lam_inversion with (xs := ls) (e' := e0) in H0; auto. crush.
Qed.


Lemma heap_weakening_hval : forall mu h, type_hval mu h -> forall mu',
                                   heap_weaker mu' mu ->
                                   type_hval mu' h.
Proof.
  intros mu h TH.
  induction TH.
  intros mu' HW.
  apply thobj.
  intros x v FN.
  apply H in FN.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.
  inversion HW.
  destruct H0 as [h GET].
  destruct h.
  apply H2 in GET. destruct GET. 
  exists (HCls l e x). crush.
  apply H1 in GET. destruct GET.
  exists (HObj n x). crush.
  intros mu' HW.
  apply tycls.
  intros x v' FN.
  apply H in FN.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.
  intros a IN.
  apply H1 in IN.
  destruct IN as [h GET].
  inversion HW.
  destruct h.
  apply H3 in GET. destruct GET. 
  exists (HCls l e x). crush.
  apply H2 in GET. destruct GET.
  exists (HObj n x). crush.
Qed.  


Lemma pres_lookup : forall mu a h n o e',
                      type_heap mu ->
                      get mu a = Some h ->
                      lookup a h n mu o (res e' mu) ->
                      typecheck nil mu e' PyObjS.
Proof.
  intros mu a h n o e'.
  intros TH GET LU.
  inversion TH. subst.
  inversion LU; subst.
  apply H in GET.
  inversion GET. subst.
  apply H4 in H7. auto.

  apply tga with (x := n) (a := a); auto.
  apply tga in H3; auto.
  apply ty_subsump with (s2 := ArrowS (length ys)).
  apply ty_lam.
  apply ty_let with (s1 := PyObjS).
  apply ty_subsump with (s2 := ObjS []).
  apply ty_addr_obj. apply hasa. intros x IN. crush.
  exists (HObj a' M); auto.
  apply st_top.
  apply lam_inversion with (xs := (append ys [self])) (e' := b) in H3; auto.
  destruct H3 as [TC _].
  destruct weakening as [wkn _].
  apply wkn with (Gamma := (append (pobj_pair (append ys [self])) [])); auto.
  apply wkr.

  intros x T FN.
  rewrite append_nil.
  rewrite append_nil in FN.
  unfold pobj_pair in FN. unfold extend.
  rewrite map_distrib in FN. simpl in FN.
  apply in_one_part in FN.
  destruct FN as [ F | [ NF B ]].
  assert (F' := F).
  apply its_pyobj in F.
  destruct (excluded_middle (self=x)).
  killfind. killfind. killfind. yeseq. auto.
  killfind. killfind. killfind. noteq. auto.
  destruct (excluded_middle (self=x)).
  killfind. yeseq.
  killfind. killfind. killfind. yeseq. auto.
  killfind. noteq. inversion B.
  apply st_top.
  
  apply tga with (a := a) (x := n); auto.
Qed.



Lemma pres : (forall e mu r,
                step e mu r ->
                type_heap mu ->
                forall Gamma s e' mu',
                  Gamma = nil ->
                  typecheck Gamma mu e s ->
                  r = (res e' mu') ->
                  type_heap mu' /\
                  heap_weaker mu' mu /\  
                  typecheck Gamma mu' e' s) /\
             (forall es mu r,
                steplist es mu r -> 
                type_heap mu ->
                (forall Gamma es' mu',
                  Gamma = nil ->
                  typecheck_list Gamma mu es ->
                  r = (resl es' mu') ->
                  type_heap mu' /\
                  heap_weaker mu' mu /\ 
                  typecheck_list Gamma mu' es') /\
                (forall Gamma es' mu' supes,
                  Gamma = nil ->
                  typecheck_supers Gamma mu es supes ->
                  r = (resl es' mu') ->
                  type_heap mu' /\
                  heap_weaker mu' mu /\ 
                  typecheck_supers Gamma mu' es' supes)) /\
             (forall es mu r,
                stepmap es mu r -> 
                type_heap mu ->
                forall Gamma es' mu',
                  Gamma = nil ->
                  typecheck_list Gamma mu (msnd es) ->
                  r = (resm es' mu') ->
                  type_heap mu' /\
                  heap_weaker mu' mu /\ 
                  typecheck_list Gamma mu' (msnd es')).                   
Proof.
  apply steps; intros; try do_inversion; try fn_reflex; try hw_reflex; try solve [apply H; crush].
  apply check_inversion with (e' := e) (s' := s) in H2; auto.
  destruct H2 as [TC SUB].
  apply H with (e'0 := e') (mu' := mu'0) in TC; auto. split; crush.
  apply ty_subsump with (s2 := s); auto.
  
  apply check_inversion with (e' := e') (s' := s) in H1; auto.
  destruct H1 as [ TE SUB ].
  apply checkpres with (mu := mu') (s := s) in TE; auto.
  subsump.
  
  destruct o.
  apply ty_app_inversion with (e1 := e1) (e2s := e2) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (e' := e1') (mu' := mu'0) in H2; auto.
  destruct H2 as [NFN[ HW TC]].
  repeat (split; auto). 
  subst. apply ty_app_ty with (n := (length e2)); auto. 
  destruct heap_weakening as [_ [_ hw]].
  apply hw with (Sigma := mu); auto.
  
  apply un_app_inversion with (e1 := e1) (e2s := e2) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (e' := e1') (mu' := mu'0) in H2; auto.
  destruct H2 as [NFN[ HW TC]].
  repeat (split; auto). 
  subst. apply ty_app_un; auto. 
  destruct heap_weakening as [_ [_ hw]].
  apply hw with (Sigma := mu); auto.

  destruct o.
  apply ty_app_inversion with (e1 := e1) (e2s := e2s) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (es' := e2s') (mu' := mu'0) in TCL; auto.
  destruct TCL as [NFN[ HW TC]].
  repeat (split; auto). 
  subst. apply ty_app_ty with (n := (length e2s)); auto. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.
  symmetry.
  apply steplist_pres_length with (mu := mu) (r := (resl e2s' mu'0)) (mu' := mu'0); auto.

  apply un_app_inversion with (e1 := e1) (e2s := e2s) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (es' := e2s') (mu' := mu'0) in TCL; auto.
  destruct TCL as [NFN[ HW TC]].
  repeat (split; auto). 
  subst. apply ty_app_un; auto. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto. 

  destruct o.
  apply ty_app_inversion with (e1 := (LamE x b)) (e2s := e2) in H1; auto.
  destruct H1 as [TC [TCL PO]].
  apply lam_inversion with (xs := x) (e' := b) in TC; auto.
  destruct TC. subst. 
  apply substing_pres with (Gamma := []) (Sigma := mu') (ty := PyObjS) in s; auto.

  apply un_app_inversion with (e1 := (LamE x b)) (e2s := e2) in H1; auto.
  destruct H1 as [TC [TCL PO]].
  apply lam_inversion with (xs := x) (e' := b) in TC; auto.
  destruct TC. subst. 
  apply substing_pres with (Gamma := []) (Sigma := mu') (ty := PyObjS) in s; auto.

  assert (heap_weaker ((length mu, HObj a []) :: mu) mu) as HWKR.
  apply hwkr.
  intros x T FN''.
  destruct (excluded_middle (x >= length mu)). inversion H. apply H3 in H0. crush.
  inversion H. intros. exists FN''.
  assert (x <> length mu). crush. split; eauto.
  killfind. killfind. noteq. auto.
  intros x as_ c d FN.
  destruct (excluded_middle (x >= length mu)). inversion H. apply H3 in H0. crush.
  inversion H. intros. exists d.
  assert (x <> length mu). crush. split; eauto.
  killfind. killfind. noteq. auto.
  destruct o.
  apply ty_app_inversion with (e1 := (AddrE a)) (e2s := e2) in H1; auto.
  destruct H1. apply addr_inversion with (n := a) in H0; auto.
  destruct H0. subst. 
  destruct H0 as [a's [v' [M' [d [c [FN [HA [PM ST]]]]]]]].
  split.
  apply wth.
  intros a' h FN'. 
  inversion H.
  destruct (excluded_middle (length mu = a')).
  subst.
  killfind. yeseq. inversion FN'.
  apply thobj.
  intros x v0 FN''.
  killfind. inversion FN''.
  exists (HCls a's v' M'). 
  destruct (excluded_middle (a >= length mu)). apply H2 in H3. 
  equalize. assert (a <> length mu). crush.
  unfold get. killfind. killfind. noteq. auto.
  killfind. noteq. apply H0 in FN'.
  apply heap_weakening_hval with (mu := mu); auto.
  inversion H.
  intros n GE. assert (n >= length mu). crush. apply H2 in H4.
  killfind. killfind. killfind. assert ((length mu) <> n). crush. noteq. auto.
  split. auto.
  apply ty_let with (s1 := PyObjS).
  apply ty_app_ty with (n := S (length e2)).
  inversion H. 
  assert (FND := e0).
  apply H0 in e0.
  inversion e0. subst.
 
  inversion PM; subst.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma' := ((length mu, HObj a []) :: mu)) in H9; auto.
  apply st_inversion in ST.
  assert (ArrowS (length e2) = ArrowS (length e2)). crush.
  apply ST in H3. destruct H3. crush. crush.
  equalize. equalize.
  inversion H5; subst.
  apply st_inversion in ST.
  assert (ArrowS (length e2) = ArrowS (length e2)). crush.
  apply ST in H3. destruct H3. crush.
  destruct H3. inversion H3. subst. clear ST.
  assert (length e2 + 1 = S (length e2)). crush.
  rewrite <- H6. rewrite <- H7. apply ty_lam.
  apply lam_inversion with (xs := xs) (e' := e1) in H9; auto.
  destruct H9.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.

  apply st_inversion in ST.
  assert (ArrowS (length e2) = ArrowS (length e2)). crush.
  apply ST in H3. destruct H3. crush. destruct H3 as [d0 EQ].
  inversion EQ. subst. clear ST.
  apply addr_inversion with (n := a0) in H9; auto.
  destruct H9.
  destruct H3 as [a''s [v' [M'' [d' [c' [FN' [HA' [PM' ST']]]]]]]].
  apply ty_subsump with (s2 := ClassS d' (CFixed (length e2 +1))).
  apply ty_addr_class; auto.
  apply hw_hasattr with (h2 := mu); auto.
  apply hw_pm with (h2 := mu); auto.
  assert (length e2 + 1 = S (length e2)). crush.
  rewrite <- H3. 
  apply st_clsarr.
  destruct H3 as [a'' [M'' [d' [FN' _]]]]. 
  equalize.
  destruct H1 as [TCL SP].
  subst.
  destruct heap_weakening as [_ [_ HW]].
  apply HW with (Sigma' := ((length mu, HObj a []) :: mu)) in TCL; auto.
  apply extend_on_back; auto.
  apply ty_subsump with (s2 := (ObjS d)). apply ty_addr_obj.
  apply hasa. intros x IN.
  inversion HA. subst. apply H0 in IN.
  destruct IN as [v'' GA].
  destruct hw_getattr as [hgw _].
  apply hgw with (a := a) (x := x) (v := v'') in HWKR.
  destruct HWKR as [v''' GA'].
  exists v'''.
  apply getobjsuper with (M := []) (a' := a). killfind.  unfold get. killfind. yeseq. auto.
  killfind. killfind. auto.
  auto. auto.
  exists (HObj a []).
  unfold get. killfind. killfind. yeseq. auto.
  apply st_top.
  apply seriously_question_mark.
  destruct H1 as [_ SP]. subst.
  apply ty_subsump with (s2 := (ObjS d)). apply ty_addr_obj.
  apply hasa. intros x IN.
  inversion HA. subst. apply H0 in IN.
  destruct IN as [v'' GA].
  destruct hw_getattr as [hgw _].
  apply hgw with (a := a) (x := x) (v := v'') in HWKR.
  destruct HWKR as [v''' GA'].
  exists v'''.
  apply getobjsuper with (M := []) (a' := a). killfind.  unfold get. killfind. yeseq. auto.
  killfind. killfind. auto.
  auto. auto.
  exists (HObj a []).
  unfold get. killfind. killfind. yeseq. auto.
  apply st_top.
  destruct H0 as [a' [M' [d' [FN _]]]]. equalize.



  apply un_app_inversion with (e1 := (AddrE a)) (e2s := e2) in H1; auto.
  destruct H1. apply addr_inversion with (n := a) in H0; auto.
  destruct H0. subst. 
  destruct H0 as [a's [v' [M' [d [c [FN [HA [PM ST]]]]]]]].
  split.
  apply wth.
  intros a' h FN'. 
  inversion H.
  destruct (excluded_middle (length mu = a')).
  subst.
  killfind. yeseq. inversion FN'.
  apply thobj.
  intros x v0 FN''.
  killfind. inversion FN''.
  exists (HCls a's v' M'). 
  destruct (excluded_middle (a >= length mu)). apply H2 in H3. 
  equalize. assert (a <> length mu). crush.
  unfold get. killfind. killfind. noteq. auto.
  killfind. noteq. apply H0 in FN'.
  apply heap_weakening_hval with (mu := mu); auto.
  inversion H.
  intros n GE. assert (n >= length mu). crush. apply H2 in H4.
  killfind. killfind. killfind. assert ((length mu) <> n). crush. noteq. auto.
  split.
  apply hwkr. intros x T FN'.
  destruct (excluded_middle (length mu = x)).
  assert (x >= length mu). omega. inversion H. apply H4 in H2. intros. equalize. equalize.
  intros.
  exists FN'. split; eauto.
  killfind. killfind. killfind. noteq. auto. intros x T FN'.
  destruct (excluded_middle (length mu = x)).
  assert (x >= length mu). omega. inversion H. apply H4 in H2. intros. equalize. equalize.
  intros.
  exists d0. split; eauto.
  killfind. killfind. killfind. noteq. auto.
  apply ty_let with (s1 := PyObjS).
  apply ty_app_un.
  inversion H. 
  assert (FND := e0).
  apply H0 in e0.
  inversion e0. subst.
 
  inversion PM; subst.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma' := ((length mu, HObj a []) :: mu)) in H9; auto.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma' := ((length mu, HObj a []) :: mu)) in H9; auto.

  destruct heap_weakening as [_ [_ HW]].
  destruct H1 as [TCL SP].
  apply HW with (Sigma' := ((length mu, HObj a []) :: mu)) in TCL; auto.
  apply extend_on_back; auto.
  apply ty_subsump with (s2 := (ObjS d)). apply ty_addr_obj.
  apply hasa. intros x IN.
  inversion HA. subst. apply H0 in IN.
  destruct IN as [v'' GA].
  destruct hw_getattr as [hgw _].
  apply hgw with (a := a) (x := x) (v := v'') in HWKR.
  destruct HWKR as [v''' GA'].
  exists v'''.
  apply getobjsuper with (M := []) (a' := a). killfind.  unfold get. killfind. yeseq. auto.
  killfind. killfind. auto.
  auto. auto.
  exists (HObj a []).
  unfold get. killfind. killfind. yeseq. auto.
  apply st_top.
  destruct H1 as [_ SP]. subst.
  apply ty_subsump with (s2 := (ObjS d)). apply ty_addr_obj.
  apply hasa. intros x IN.
  inversion HA. subst. apply H0 in IN.
  destruct IN as [v'' GA].
  destruct hw_getattr as [hgw _].
  apply hgw with (a := a) (x := x) (v := v'') in HWKR.
  destruct HWKR as [v''' GA'].
  exists v'''.
  apply getobjsuper with (M := []) (a' := a). killfind.  unfold get. killfind. yeseq. auto.
  killfind. killfind. auto.
  auto. auto.
  exists (HObj a []).
  unfold get. killfind. killfind. yeseq. auto.
  apply st_top.
  destruct H0 as [a' [M' [d' [FN _]]]]. equalize.


  destruct o.
  apply ty_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (e' := e1') (mu' := mu'0) in H2; auto.
  destruct H2 as [NFN[ HW TC]].
  repeat (split; auto). 
  apply ty_subsump with (s2 := NatS); auto.
  subst. apply ty_set_ty; auto. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.
  
  apply un_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (e' := e1') (mu' := mu'0) in H2; auto.
  destruct H2 as [NFN[ HW TC]].
  repeat (split; auto). 
  apply ty_subsump with (s2 := NatS); auto.
  subst. apply ty_set_un; auto. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.

  destruct o.
  apply ty_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (e' := e2') (mu' := mu'0) in TCL; auto.
  destruct TCL as [NFN[ HW TC]].
  repeat (split; auto). 
  apply ty_subsump with (s2 := NatS); auto.
  subst. apply ty_set_ty; auto. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.
  
  apply un_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H2; auto.
  destruct H2 as [H2 [ TCL  PO]]. apply H with (e' := e2') (mu' := mu'0) in TCL; auto.
  destruct TCL as [NFN[ HW TC]].
  repeat (split; auto). 
  apply ty_subsump with (s2 := NatS); auto.
  subst. apply ty_set_un; auto. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.

  destruct o.
  apply ty_set_inversion with (e1 := (AddrE a)) (e2 := e2) (n := n) in H1; auto.
  destruct H1 as [TC [TCL PO]].
  apply addr_inversion with (n := a) in TC; auto.
  destruct TC. destruct H0 as [a''s [v' [M' [d' [c' [FN [HA [PM ST]]]]]]]].
  equalize. clear FN.
  (* Weaker *)
  assert (heap_weaker ((a, HCls a''s v' ((n, e2) :: M')) :: mu) mu).
  apply hwkr. intros x a' d FN'.
  exists d. split; eauto.
  destruct (excluded_middle (x=a)). subst. equalize.
  killfind. killfind. killfind. noteq. auto.
  intros x a' c d FN'.
  destruct (excluded_middle (x=a)).
  subst. 
  equalize.
  exists ((n, e2) :: d). split; eauto. subst. killfind. killfind. yeseq. auto.
  intros n' v FN''.
  destruct (excluded_middle (n=n')).
  exists e2.  killfind. killfind. killfind. yeseq. auto.
  exists v. killfind. killfind. killfind. noteq. auto.
  exists d. split; eauto.
  killfind. killfind. killfind. noteq. auto.
  (* Done  Weaker *)
  split; eauto.
  apply wth.
  inversion H.
  apply H1 in e0.
  intros a' h FN.
  destruct h.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. subst.
  inversion e0; subst.
  apply tycls. 
  intros x vf FN'.
  destruct (excluded_middle (n=x)).
  killfind. yeseq.
  destruct heap_weakening as [hw _]. inversion FN'. subst.
  apply hw with (Sigma := mu); auto.
  killfind. noteq. apply H7 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  intros a IN.
  apply H9 in IN. 
  destruct (excluded_middle (a=a')). 
  exists (HCls l e1 ((n, e2) :: M')). unfold get. killfind. yeseq. auto.
  destruct IN.
  exists x. unfold get. killfind. noteq. auto.
  inversion e0; subst.
  killfind. noteq. 
  apply H1 in FN.
  inversion FN; subst. 
  apply tycls.
  intros x vf FN'.
  apply H8 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  intros a'' IN.
  destruct (excluded_middle (a=a'')). 
  exists (HCls a''s v' ((n, e2) :: M')). unfold get. killfind. yeseq. auto. 
  apply H13 in IN. unfold get. killfind. noteq. eauto.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. 
  inversion e0; subst.
  killfind. noteq. 
  apply H1 in FN.
  inversion FN; subst. 
  apply thobj.
  intros x vf FN'.
  apply H7 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct (excluded_middle (a=n0)). 
  exists (HCls a''s v' ((n, e2) :: M')). unfold get. killfind. yeseq. auto. 
  unfold get. killfind. noteq. eauto.
  intros ln LNG.
  inversion H.
  assert (ln >= length mu). crush.
  destruct (excluded_middle (a=ln)).
  apply H2 in H4. subst. equalize.
  apply H2 in H4.
  killfind. killfind. killfind. noteq. auto. 
  destruct H0 as [a' [M' [d' [FN [HA ST]]]]].
  equalize. 
  
  apply un_set_inversion with (e1 := (AddrE a)) (e2 := e2) (n := n) in H1; auto.
  destruct H1 as [TC [TCL PO]].
  apply addr_inversion with (n := a) in TC; auto.
  destruct TC. destruct H0 as [a''s [v' [M' [d' [c' [FN [HA [PM ST]]]]]]]].
  equalize. clear FN.
  (* Weaker *)
  assert (heap_weaker ((a, HCls a''s v' ((n, e2) :: M')) :: mu) mu).
  apply hwkr. intros x a' d FN'.
  exists d. split; eauto.
  destruct (excluded_middle (x=a)). subst. equalize.
  killfind. killfind. killfind. noteq. auto.
  intros x a' c d FN'.
  destruct (excluded_middle (x=a)).
  subst. 
  equalize.
  exists ((n, e2) :: d). split; eauto. subst. killfind. killfind. yeseq. auto.
  intros n' v FN''.
  destruct (excluded_middle (n=n')).
  exists e2.  killfind. killfind. killfind. yeseq. auto.
  exists v. killfind. killfind. killfind. noteq. auto.
  exists d. split; eauto.
  killfind. killfind. killfind. noteq. auto.
  (* Done  Weaker *)
  split; eauto.
  apply wth.
  inversion H.
  apply H1 in e0.
  intros a' h FN.
  destruct h.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. subst.
  inversion e0; subst.
  apply tycls. 
  intros x vf FN'.
  destruct (excluded_middle (n=x)).
  killfind. yeseq.
  destruct heap_weakening as [hw _]. inversion FN'. subst.
  apply hw with (Sigma := mu); auto.
  killfind. noteq. apply H7 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  intros a IN.
  apply H9 in IN. 
  destruct (excluded_middle (a=a')). 
  exists (HCls l e1 ((n, e2) :: M')). unfold get. killfind. yeseq. auto.
  destruct IN.
  exists x. unfold get. killfind. noteq. auto.
  inversion e0; subst.
  killfind. noteq. 
  apply H1 in FN.
  inversion FN; subst. 
  apply tycls.
  intros x vf FN'.
  apply H8 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  intros a'' IN.
  destruct (excluded_middle (a=a'')). 
  exists (HCls a''s v' ((n, e2) :: M')). unfold get. killfind. yeseq. auto. 
  apply H13 in IN. unfold get. killfind. noteq. eauto.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. 
  inversion e0; subst.
  killfind. noteq. 
  apply H1 in FN.
  inversion FN; subst. 
  apply thobj.
  intros x vf FN'.
  apply H7 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct (excluded_middle (a=n0)). 
  exists (HCls a''s v' ((n, e2) :: M')). unfold get. killfind. yeseq. auto. 
  unfold get. killfind. noteq. eauto.
  intros ln LNG.
  inversion H.
  assert (ln >= length mu). crush.
  destruct (excluded_middle (a=ln)).
  apply H2 in H4. subst. equalize.
  apply H2 in H4.
  killfind. killfind. killfind. noteq. auto. 
  destruct H0 as [a' [M' [d' [FN [HA ST]]]]].
  equalize. 
  
  destruct o.
  apply ty_set_inversion with (e1 := (AddrE a)) (e2 := e2) (n := n) in H1; auto.
  destruct H1 as [TC [TCL PO]].
  apply addr_inversion with (n := a) in TC; auto.
  destruct TC. destruct H0 as [a''s [v' [M' [d' [c' [FN [HA [PM ST]]]]]]]].
  equalize. 
  destruct H0 as [a'' [M' [d' [FN [HA ST]]]]].
  equalize. 
  clear FN.
  (* Weaker *)
  assert (heap_weaker ((a, HObj a'' ((n, e2) :: M')) :: mu) mu).
  apply hwkr. intros x a' d FN'.
  destruct (excluded_middle (x=a)). subst. equalize.
  exists (((n, e2) :: d)). split; eauto. subst. killfind. killfind. yeseq. auto.
  intros n' v FN''.
  destruct (excluded_middle (n=n')).
  exists e2.  killfind. killfind. killfind. yeseq. auto.
  exists v. killfind. killfind. killfind. noteq. auto.
  exists d. split; eauto.
  killfind. killfind. killfind. noteq. auto.
  intros x a' c d FN'.
  destruct (excluded_middle (x=a)).
  subst. 
  equalize.
  exists d. split; eauto.
  destruct (excluded_middle (x=a)). subst. equalize.
  killfind. killfind. killfind. noteq. auto.
  (* Done  Weaker *)
  split; eauto.
  apply wth.
  inversion H.
  apply H1 in e0.
  intros a' h FN.
  destruct h.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. 

  killfind. noteq.
  apply H1 in FN.
  inversion FN; subst.
  apply tycls. 
  intros x vf FN'.
  apply H9 in FN'.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  intros a''' IN.
  apply H11 in IN. 
  destruct (excluded_middle (a=a''')). 
  exists (HObj a'' ((n, e2) :: M')). unfold get. killfind. yeseq. auto.
  destruct IN.
  exists x. unfold get. killfind. noteq. auto.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. 
  inversion e0; subst.
  apply thobj.
  intros x vf FN'.
  destruct (excluded_middle (x=n)). 
  killfind. yeseq. inversion FN'. subst.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  killfind. noteq.
  apply H8 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct (excluded_middle (a'=n0)). 
  exists (HObj n0 ((n, e2) :: M')). unfold get. killfind. yeseq. auto. 
  unfold get. killfind. noteq. eauto.
  killfind. noteq.
  apply H1 in FN.
  apply heap_weakening_hval with (mu := mu); auto.
  intros ln LNG.
  inversion H.
  assert (ln >= length mu). crush.
  destruct (excluded_middle (a=ln)).
  apply H2 in H4. subst. equalize.
  apply H2 in H4.
  killfind. killfind. killfind. noteq. auto. 



  apply un_set_inversion with (e1 := (AddrE a)) (e2 := e2) (n := n) in H1; auto.
  destruct H1 as [TC [TCL PO]].
  apply addr_inversion with (n := a) in TC; auto.
  destruct TC. destruct H0 as [a''s [v' [M' [d' [c' [FN [HA [PM ST]]]]]]]].
  equalize. 
  destruct H0 as [a'' [M' [d' [FN [HA ST]]]]].
  equalize. 
  clear FN.
  (* Weaker *)
  assert (heap_weaker ((a, HObj a'' ((n, e2) :: M')) :: mu) mu).
  apply hwkr. intros x a' d FN'.
  destruct (excluded_middle (x=a)). subst. equalize.
  exists (((n, e2) :: d)). split; eauto. subst. killfind. killfind. yeseq. auto.
  intros n' v FN''.
  destruct (excluded_middle (n=n')).
  exists e2.  killfind. killfind. killfind. yeseq. auto.
  exists v. killfind. killfind. killfind. noteq. auto.
  exists d. split; eauto.
  killfind. killfind. killfind. noteq. auto.
  intros x a' c d FN'.
  destruct (excluded_middle (x=a)).
  subst. 
  equalize.
  exists d. split; eauto.
  destruct (excluded_middle (x=a)). subst. equalize.
  killfind. killfind. killfind. noteq. auto.
  (* Done  Weaker *)
  split; eauto.
  apply wth.
  inversion H.
  apply H1 in e0.
  intros a' h FN.
  destruct h.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. 

  killfind. noteq.
  apply H1 in FN.
  inversion FN; subst.
  apply tycls. 
  intros x vf FN'.
  apply H9 in FN'.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  intros a''' IN.
  apply H11 in IN. 
  destruct (excluded_middle (a=a''')). 
  exists (HObj a'' ((n, e2) :: M')). unfold get. killfind. yeseq. auto.
  destruct IN.
  exists x. unfold get. killfind. noteq. auto.
  destruct (excluded_middle (a=a')).
  killfind. yeseq. inversion FN. 
  inversion e0; subst.
  apply thobj.
  intros x vf FN'.
  destruct (excluded_middle (x=n)). 
  killfind. yeseq. inversion FN'. subst.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  killfind. noteq.
  apply H8 in FN'.
  destruct heap_weakening as [hw _]. 
  apply hw with (Sigma := mu); auto.
  destruct (excluded_middle (a'=n0)). 
  exists (HObj n0 ((n, e2) :: M')). unfold get. killfind. yeseq. auto. 
  unfold get. killfind. noteq. eauto.
  killfind. noteq.
  apply H1 in FN.
  apply heap_weakening_hval with (mu := mu); auto.
  intros ln LNG.
  inversion H.
  assert (ln >= length mu). crush.
  destruct (excluded_middle (a=ln)).
  apply H2 in H4. subst. equalize.
  apply H2 in H4.
  killfind. killfind. killfind. noteq. auto. 


  (* DONE WITH SET ^^ *)

  destruct o.
  apply ty_get_inversion with (e' := e) (n := n) in H2; auto.
  destruct H2 as [PO [d [TC  IN]]]. apply H with (e'0 := e') (mu' := mu'0) in TC; auto.
  destruct TC as [NFN[ HW TC]].
  repeat (split; auto). 
  subst. apply ty_get_ty with (d := d); auto. 

  apply un_get_inversion with (e' := e) (n := n) in H2; auto.
  destruct H2 as [TC  PO]. apply H with (e'0 := e') (mu' := mu'0) in TC; auto.
  destruct TC as [NFN[ HW TC]].
  repeat (split; auto). 
  subst. apply ty_get_un ; auto. 

  destruct o.
  apply ty_get_inversion with (e' := (AddrE a)) (n := n) in H1; auto.
  destruct H1 as [PO [d [TC  IN]]].
  inversion l; subst.
  inversion H8; subst. split; eauto. hw_reflex.
  apply pres_lookup in l; auto.
  inversion H10. subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.
  inversion H10. subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.
  inversion H9.
  inversion H8. subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.
  apply un_get_inversion with (e' := (AddrE a)) (n := n) in H1; auto.
  destruct H1 as [TC PO].
  inversion l; subst.
  inversion H8; subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.
  inversion H10. subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.
  inversion H10. subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.
  inversion H9.
  inversion H8. subst. apply pres_lookup in l; auto.
  split; eauto. hw_reflex. auto.



  (* DONE WITH GET *)
  (* VV THE BIG ONE (???) *)
  
  destruct o.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H2; auto.
  destruct H2 as [supes [n [TCS [TCC [TCM ST]]]]]. 
  apply H with (es'0 := es') (mu' := mu'0) in TCS; auto.
  destruct TCS as [TH[ HW TCS]].
  repeat (split; auto).
  subst. apply ty_subsump with (s2 := (ClassS (append supes (mfst M)) (CFixed n))); auto.
  destruct heap_weakening as [hw [_ hwl]].
  apply ty_class_ty; auto. 
  apply hwl with (Sigma := mu); auto.
  apply hw with (Sigma := mu); auto.

  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H2; auto.
  destruct H2 as [TCS [TCC [TCM ST]]]. 
  apply H with (es'0 := es') (mu' := mu'0) in TCS; auto.
  destruct TCS as [TH[ HW TCS]].
  repeat (split; auto).
  subst. apply ty_subsump with (s2 := (ClassS (mfst M) (CAny))); auto.
  destruct heap_weakening as [hw [_ hwl]].
  apply ty_class_un; auto. 
  apply hwl with (Sigma := mu); auto.
  apply hw with (Sigma := mu); auto.

  destruct o.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H2; auto.
  destruct H2 as [supes [n [TCS [TCC [TCM ST]]]]]. 
  apply H with (e' := ec') (mu' := mu'0) in TCC; auto.
  destruct TCC as [TH[ HW TCC]].
  repeat (split; auto). 
  subst. apply ty_subsump with (s2 := (ClassS (append supes (mfst M)) (CFixed n))); auto.
  destruct heap_weakening as [_ [hws hwl]].
  apply ty_class_ty; auto. 
  apply hws with (Sigma := mu); auto.
  apply hwl with (Sigma := mu); auto.

  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H2; auto.
  destruct H2 as [TCS [TCC [TCM ST]]]. 
  apply H with (e' := ec') (mu' := mu'0) in TCC; auto.
  destruct TCC as [TH[ HW TCC]].
  repeat (split; auto). 
  subst. apply ty_subsump with (s2 := (ClassS (mfst M) (CAny))); auto.
  destruct heap_weakening as [_ [_ hwl]].
  apply ty_class_un; auto. 
  apply hwl with (Sigma := mu); auto.
  apply hwl with (Sigma := mu); auto.

  destruct o.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H2; auto.
  destruct H2 as [supes [n [TCS [TCC [TCM ST]]]]]. 
  apply H with (es' := M') (mu' := mu'0) in TCM; auto.
  destruct TCM as [TH[ HW TCM]].
  repeat (split; auto). 
  subst. apply ty_subsump with (s2 := (ClassS (append supes (mfst M')) (CFixed n))); auto.
  destruct heap_weakening as [hw [hws _]].
  apply ty_class_ty; auto. 
  apply hws with (Sigma := mu); auto.
  apply hw with (Sigma := mu); auto.
  apply stepmap_pres_names with (m' := M') (mu' := mu'0) in s; auto.
  rewrite <- s. auto.

  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H2; auto.
  destruct H2 as [TCS [TCC [TCM ST]]]. 
  apply H with (es' := M') (mu' := mu'0) in TCM; auto.
  destruct TCM as [TH[ HW TCM]].
  repeat (split; auto). 
  subst. apply ty_subsump with (s2 := (ClassS (mfst M') CAny)); auto.
  destruct heap_weakening as [hw [_ hwl]].
  apply ty_class_un; auto. 
  apply hwl with (Sigma := mu); auto.
  apply hw with (Sigma := mu); auto.
  apply stepmap_pres_names with (m' := M') (mu' := mu'0) in s; auto.
  rewrite <- s. auto.

  (* REAL CLASSES *)
  (* weaker *)
  assert (heap_weaker ((length mu, HCls as_ ec M) :: mu) mu) as HWKR.
  apply hwkr.
  intros x T FN''.
  destruct (excluded_middle (x >= length mu)). inversion H. apply H3 in H0. crush.
  inversion H. intros. exists FN''.
  assert (x <> length mu). crush. split; eauto.
  killfind. killfind. noteq. auto.
  intros x as' c d FN.
  destruct (excluded_middle (x >= length mu)). inversion H. apply H3 in H0. crush.
  inversion H. intros. exists d.
  assert (x <> length mu). crush. split; eauto.
  killfind. killfind. noteq. auto.
  (* owner split -- typed *)
  destruct o.
  destruct heap_weakening as [hw [hwl hws]].
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  destruct H1 as [supes [n [TCS [TCC [TCM ST]]]]]. 
  
  (* type heap *)
  split.
  apply wth.
  intros a' h FN.
  inversion H.
  destruct (excluded_middle (a' = length mu)). killfind. yeseq.
  inversion FN.
  apply tycls.
  intros x vf FN'.
  apply all_in_tcl_tc with (M := M) (x := x); auto.
  apply hws with (Sigma := mu); auto.
  apply ty_subsump with (s2 := (ArrowS (n + 1))); auto.
  apply hw with (Sigma := mu); auto.
  intros a0 IN.
  destruct (excluded_middle (a0 = length mu)). unfold get. killfind. yeseq. eauto.
  apply e1 in IN. destruct IN as [a' [d [c GET]]].
  exists (HCls a' c d). unfold get. killfind. noteq. auto.
  inversion FN.
  killfind. noteq.
  apply H0 in H5.
  apply heap_weakening_hval with (mu := mu); auto.
  intros a' GEQ.
  destruct (excluded_middle (a' = length mu)). crush.
  killfind. noteq.
  inversion H.
  assert (a' >= length mu). crush.
  apply H2 in H4. auto.

  (* typecheck *)
  split; auto.
  apply ty_subsump with (s2 := (ClassS (append supes (mfst M)) (CFixed n))); auto.
  apply ty_addr_class.
  apply hasa.
  intros x IN.
  apply app_in_one_part_excl2 in IN. destruct IN as [ [NR L] | R].
  assert (TCS' := TCS).
  apply canonical_supers in TCS'; auto.
  destruct TCS' as [as' [ADDRS INADDR]].
  cut (forall x, In x supes -> exists a, In a as_ /\ exists v, getattr a x mu v). 
  intros CUT.
  apply CUT in L.
  destruct L as [a' [IN [v' GETATTR]]].
  assert (get ((length mu, HCls as_ ec M) :: mu) (length mu) = Some (HCls as_ ec M)).
  unfold get. killfind. yeseq. auto.
  apply getclssuper with (x := x) (v := v') in H0.
  exists v'. auto.
  apply not_in_to_not_find_general; auto.
  apply getsup with (a := a'); auto.
  apply hw_getattr2; auto.
  inversion H. apply H2. auto.
  apply canonical_supers2 with (Gamma := nil) (es := es); auto.
  apply in_to_some_find in R.
  destruct R as [v FN].
  exists v. apply getclslocal with (M := M) (a's := as_) (cs := ec); auto.
  unfold get. killfind. killfind. yeseq. auto.
  exists (HCls as_ ec M).
  unfold get. killfind. yeseq. auto.
  apply clscnt with (a's := as_) (v := ec) (M := M).
  unfold get. killfind. yeseq. auto.
  apply canonical_arrow with (n := (n + 1)) in TCC; auto.
  destruct TCC as [[x [e' [LAM LEN]]] | [a' [as' [M' [v' [ADDR [GET PM]]]]]]].
  subst. apply lamcnt; auto.
  apply hw_pm with (h2 := mu); auto.

  (* UNTYPED *)
  destruct heap_weakening as [hw [hwl hws]].
  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  destruct H1 as [TCS [TCC [TCM ST]]]. 
  
  (* type heap *)
  split.
  apply wth.
  intros a' h FN.
  inversion H.
  destruct (excluded_middle (a' = length mu)). killfind. yeseq.
  inversion FN.
  apply tycls.
  intros x vf FN'.
  apply all_in_tcl_tc with (M := M) (x := x); auto.
  apply hws with (Sigma := mu); auto.
  apply hw with (Sigma := mu); auto.
  intros a0 IN.
  destruct (excluded_middle (a0 = length mu)). unfold get. killfind. yeseq. eauto.
  apply e1 in IN. destruct IN as [a' [d [c GET]]].
  exists (HCls a' c d). unfold get. killfind. noteq. auto.
  inversion FN.
  killfind. noteq.
  apply H0 in H5.
  apply heap_weakening_hval with (mu := mu); auto.
  intros a' GEQ.
  destruct (excluded_middle (a' = length mu)). crush.
  killfind. noteq.
  inversion H.
  assert (a' >= length mu). crush.
  apply H2 in H4. auto.

  (* typecheck *)
  split; auto.
  apply ty_subsump with (s2 := (ClassS (mfst M) CAny)); auto.
  apply ty_addr_class.
  apply hasa.
  intros x IN.
  apply in_to_some_find in IN.
  destruct IN as [v FN].
  exists v. apply getclslocal with (M := M) (a's := as_) (cs := ec); auto.
  unfold get. killfind. killfind. yeseq. auto.
  exists (HCls as_ ec M).
  unfold get. killfind. yeseq. auto.
  apply clsany with (a's := as_) (v := ec) (M := M).
  unfold get. killfind. yeseq. auto.

  (* LET *)
  
  apply let_inversion with (x := x) (e1 := e1) (e2 := e2) in H2; auto.
  destruct H2 as [s1 [s2 [TC1 [TC2 ST]]]]. 
  apply H with (e' := e1') (mu' := mu'0) in TC1; auto.
  destruct TC1 as [TH [HW TC1]].
  repeat (split; auto). 
  subst. apply ty_subsump with (s2 := s2); auto.
  apply ty_let with (s1 := s1); auto.
  unfold extend. 
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.

  apply let_inversion with (x := x) (e1 := e1) (e2 := e2) in H1; auto.
  destruct H1 as [s1 [s2 [TC1 [TC2 ST]]]]. 
  apply ty_subsump with (s2 := s2); auto.
  destruct substitution as [sub _].
  apply sub with (Gamma := [(x,s1)]) (s' := s1); auto.
  killfind. yeseq. auto.
  intros x'. intros NEQ. killfind. noteq. auto.

  (* LIST / SUPERS *)
  assert (WTH := H0).
  apply H in H0.
  clear H.
  destruct H0 as [ IHL IHS ].
  split.
  intros. inversion H0.
  apply IHL with (es'0 := es') (mu'0 := mu') in H7; auto.
  inversion H1. subst.
  destruct H7 as [TH [ HW TL]].
  split; auto. split; auto.
  apply tcl_cons; auto.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.

  intros. inversion H0. subst.
  apply IHS with (es'0 := es') (mu'0 := mu') in H8; auto.
  destruct H8 as [TH [ HW TL]].
  inversion H1. subst.
  split; auto. split; auto.
  apply tcs_cons; auto.
  destruct heap_weakening as [hw _].
  apply hw with (Sigma := mu); auto.

  crush. crush. crush; apply heap_weaker_reflexive.
  split.
  intros. inversion H3. subst.
  inversion H2. subst.
  apply H with (e'0 := e') (mu' := mu'0) in H7; auto.
  destruct H7 as [TH [HW TC]].
  split; eauto. split; eauto.
  apply tcl_cons; auto.
  destruct heap_weakening as [_ [_ hwl]].
  apply hwl with (Sigma := mu); auto.

  intros. inversion H3. subst.
  inversion H2. subst.
  apply H with (e'0 := e') (mu' := mu'0) in H7; auto.
  destruct H7 as [TH [HW TC]].
  split; eauto. split; eauto.
  apply tcs_cons; auto.
  destruct heap_weakening as [_ [hws _]].
  apply hws with (Sigma := mu); auto.

  crush. crush.

  (* MAP *)
  inversion H2; subst.
  apply H with (es'0 := es') (mu' := mu'0) in H7; auto.
  destruct H7 as [TH [HW TCL]].
  repeat (split; eauto).
  apply tcl_cons; auto.
  simpl.
  destruct heap_weakening as [hw [_ _]].
  apply hw with (Sigma := mu); auto.
  crush.
  
  inversion H2; subst.
  apply H with (e'0 := e') (mu' := mu'0) in H6; auto.
  destruct H6 as [TH [HW TC]].
  repeat (split; eauto).
  apply tcl_cons; auto.
  destruct heap_weakening as [_ [_ hwl]].
  apply hwl with (Sigma := mu); auto.
  crush.
  crush.
Qed.



Lemma composition : (forall c Gamma s Gamma' s',
                       type_context c Gamma s Gamma' s' -> forall e,
                       typecheck Gamma nil e s ->
                       typecheck Gamma' nil (plug c e) s') /\
                    (forall c Gamma s Gamma',
                       type_clist c Gamma s Gamma' -> forall e,
                       typecheck Gamma nil e s ->
                       typecheck_list Gamma' nil (plugl c e)) /\
                    (forall c Gamma s Gamma' ns,
                       type_cmap c Gamma s Gamma' ns -> forall e,
                       typecheck Gamma nil e s ->
                       typecheck_list Gamma' nil (msnd (plugm c e)) /\ ns = mfst (plugm c e)).
Proof.
  apply tcxs; crush; firstorder.
  apply ty_subsump with (s2 := s3); auto.
  apply H in H0. destruct H0 as [TCL MSUB].
  rewrite MSUB.
  apply ty_class_un; auto.
  apply ty_let with (s1 := s2); auto.
  apply ty_let with (s1 := s2); auto.
  apply H in H0.
  destruct H0. rewrite H1. auto.
Qed.  



Lemma no_typed_step_pyerr_ty: (forall e mu r,
                                 step e mu r -> 
                                 forall o s,
                                   r = pyerror o ->
                                   typecheck nil mu e s ->
                                   type_heap mu ->
                                   o = UN) /\ 
                              (forall e mu r,
                                 steplist e mu r -> 
                                 forall o,
                                   r = pyerrorl o ->
                                   typecheck_list nil mu e ->
                                   type_heap mu ->
                                   o = UN) /\
                              (forall e mu r,
                                 stepmap e mu r -> 
                                 forall o,
                                   r = pyerrorm o ->
                                   typecheck_list nil mu (msnd e) ->
                                   type_heap mu ->
                                   o = UN).

Proof.
  apply steps; crush.
  apply H with (s := PyObjS); auto.
  apply check_inversion with (e' := e) (s' := s) in H1; auto.
  inversion H1; eauto. 
  
  apply H with (s := PyObjS); auto.
  destruct o.
  apply ty_app_inversion with (e1 := e1) (e2s := e2) in H1; auto.
  inversion H1; eauto. 
  apply un_app_inversion with (e1 := e1) (e2s := e2) in H1; auto.
  inversion H1; eauto. 
  
  apply H; auto.
  destruct o.
  apply ty_app_inversion with (e1 := e1) (e2s := e2) in H1; auto.
  inversion H1; crush. 
  apply un_app_inversion with (e1 := e1) (e2s := e2) in H1; auto.
  inversion H1; crush.

  destruct o0.
  apply ty_app_inversion with (e1 := (LamE x b)) (e2s := e2) in H0; auto.
  destruct H0 as [TC1 [TC2 PO]]. apply canonical_arrow with (n := (length e2)) in TC1; auto. crush.
  auto.

  destruct o0.
  apply ty_app_inversion with (e1 := (AddrE a)) (e2s := e2) in H0; auto.
  destruct H0 as [TC1 [TC2 PO]]. apply canonical_arrow with (n := (length e2)) in TC1; auto. crush.
  auto.
  
  destruct o0.
  apply ty_app_inversion with (e1 := (AddrE a)) (e2s := e2) in H0; auto.
  destruct H0 as [TC1 [TC2 PO]]. apply canonical_arrow with (n := (length e2)) in TC1; auto. crush.
  auto.

  destruct o0.
  apply ty_app_inversion with (e1 := e1) (e2s := e2) in H0; auto.
  destruct H0 as [TC1 [TC2 PO]]. apply canonical_arrow with (n := (length e2)) in TC1; auto.
  destruct TC1 as [ LAM | OBJ ]; firstorder.
  auto.

  apply H with (s := PyObjS); auto.
  destruct o.
  apply ty_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H1; auto.
  inversion H1; eauto. 
  apply un_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H1; auto.
  inversion H1; eauto. 

  apply H with (s := PyObjS); auto.
  destruct o.
  apply ty_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H1; auto.
  inversion H1; firstorder. 
  apply un_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H1; auto.
  inversion H1; firstorder. 

  destruct o0.
  apply ty_set_inversion with (e1 := (AddrE a)) (e2 := e2) (n := n) in H0; auto.
  destruct H0 as [TC1 [TC2 PO]]. apply canonical_obj with (d := []) in TC1; auto. crush.
  auto.

  destruct o0.
  apply ty_set_inversion with (e1 := e1) (e2 := e2) (n := n) in H0; auto.
  destruct H0 as [TC1 [TC2 PO]]. apply canonical_obj with (d := []) in TC1; auto. firstorder.
  auto.

  apply H with (s := PyObjS); auto.
  destruct s.
  apply ty_get_inversion with (e' := e) (n := n) in H1; auto.
  inversion H1; firstorder. apply ty_subsump with (s2 := ObjS x); auto.
  apply un_get_inversion with (e' := e) (n := n) in H1; auto.
  inversion H1; firstorder. 

  inversion l.

  destruct o0.
  apply ty_get_inversion with (e' := (AddrE a)) (n := n) in H0; auto.
  destruct H0 as [PO [d [TC IN]]]. apply canonical_obj with (d := d) in TC; auto. crush. 
  auto.

  destruct o0.
  apply ty_get_inversion with (e' := (AddrE a)) (n := n) in H0; auto.
  destruct H0 as [PO [d [TC IN]]]. apply canonical_obj with (d := d) in TC; auto. 
  firstorder. inversion H0. subst. 
  apply can_lookup_in with (a := x) (h := h) (mu := mu) (o := TY) in IN; auto. 
  contradict IN. crush. apply H with (x0 := x2); auto.
  firstorder. inversion H0. subst. 
  apply can_lookup_in with (a := x) (h := h) (mu := mu) (o := TY) in IN; auto. 
  contradict IN. crush. apply H with (x0 := x3); auto.
  auto.

  destruct o0.
  apply ty_get_inversion with (e' := e) (n := n) in H0; auto.
  destruct H0 as [PO [d [TC IN]]]. apply canonical_obj with (d := d) in TC; auto. firstorder. 
  auto.

  apply H; auto.
  destruct o.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  firstorder.  
  apply tc_sup_tc_list with (supes := x); auto.
  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  firstorder. 

  apply H with (s := PyObjS); auto.
  destruct o.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  firstorder. apply ty_subsump with (s2 := ArrowS (x0 + 1)); auto.
  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  firstorder. 

  apply H; auto.
  destruct o.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  firstorder. 
  apply un_class_inversion with (es := es) (ec := ec) (em := M) in H1; auto.
  firstorder. 

  destruct o0; auto.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H0; auto.
  firstorder; auto. apply canonical_supers in H; auto. firstorder.

  destruct o0; auto.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H0; auto.
  firstorder; auto. apply canonical_supers in H; auto. firstorder.
  assert (x4 = as_). apply same_addrs with (es := es); auto.
  subst. apply H6 in H3. firstorder. unfold get in H3. equalize.

  destruct o0; auto.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H0; auto.
  firstorder; auto. apply canonical_supers in H; auto. firstorder.
  assert (x2 = as_). apply same_addrs with (es := es); auto.
  subst. apply H6 in H3. firstorder. unfold get in H3. equalize.

  destruct o0; auto.
  apply ty_class_inversion with (es := es) (ec := ec) (em := M) in H0; auto.
  firstorder; auto.
  apply canonical_arrow with (n := (x0 + 1)) in H0; auto.
  firstorder. contradict n. subst. apply lamany.
  contradict n. subst. apply clsany with (a's := x2) (v := x4) (M := x3); auto.

  apply H with (s := PyObjS); auto.
  apply let_inversion with (x := x) (e1 := e1) (e2 := e2) in H1; auto.
  firstorder. apply ty_subsump with (s2 := x0); auto.

  apply H; auto.
  inversion H1. auto.

  apply H with (s := PyObjS); auto.
  inversion H1. auto.

  apply H; auto.
  inversion H1. auto.

  apply H with (s := PyObjS); auto.
  inversion H1. auto.
Qed.

Lemma no_typed_multistep_pyerr_ty: forall e mu o r,
                                r = (pyerror o) ->
                                multistep e mu r ->
                                forall s,
                                typecheck nil mu e s ->
                                type_heap mu  ->
                                o = UN.
Proof.
  intros e mu o r.
  intros RES MS.
  assert (MS' := MS).
  induction MS.
  crush.
  intros s TC TH.
  destruct pres as [pres _].
  apply pres with (Gamma := nil)  (s := s) (e' := e') (mu' := mu') in H; auto.
  destruct H as [HW [TH' TC']]. 
  apply IHMS with (s := s) in RES; auto.
  intros s TC TH.
  inversion RES.
  apply no_typed_step_pyerr_ty with (o := o) (s := s) in H; auto.
  crush.
Qed.


Lemma pres_multi : forall Gamma e s mu e' mu' r,
                     Gamma = nil ->
                     multistep e mu r ->
                     r = (res e' mu') ->
                     type_heap mu ->
                     typecheck Gamma mu e s ->
                     (heap_weaker mu' mu /\ type_heap mu' /\ 
                                typecheck Gamma mu' e' s).
Proof. 
  intros Gamma e s mu e' mu' r.
  intros GNIL MS RES.
  induction MS.
  inversion RES.
  subst.  intros TH TC.
  firstorder. apply heap_weaker_reflexive.
  intros TH TC.
  destruct pres as [pres _].
  apply pres with (Gamma := Gamma) (s := s) (e' := e'0) (mu' := mu'0) in H; auto.
  destruct H as [HW' [TH' TC']].
  apply IHMS in RES; auto.
  destruct RES as [HW'' [TH'' TC'']].
  split; auto.
  apply heap_weaker_transitive with (S2 := mu'0); auto.
  crush. crush. 
Qed.

Theorem fsoundness : forall mu e s, 
                       typecheck nil mu e s ->
                       type_heap mu ->
                       ((exists v mu', multistep e mu (res v mu') /\ (isval v = true) /\ 
                                  (typecheck nil mu' v s) /\ (type_heap mu')) \/
                        (multistep e mu (pyerror UN)) \/
                        (multistep e mu casterror) \/
                        (forall r, multistep e mu r ->
                                   (exists r' e' mu', r = res e' mu' /\ step e' mu' r'))).
Proof.
  intros mu e s.
  intros TC TH.
  destruct (excluded_middle (
                        (forall r, multistep e mu r ->
                                   (exists r' e' mu', r = res e' mu' /\ step e' mu' r')))).
  auto.
  apply not_all_ex_not in H. 
  destruct H as [r H].
  destruct (excluded_middle (multistep e mu r)).
  assert (~ (~ (multistep e mu r) \/ exists (r' : result) (e' : expr) (mu' : heap),
         r = res e' mu' /\ step e' mu' r')).
  crush.
  destruct r.
  left. exists e0. exists h.
  assert (MS := H0).
  apply pres_multi with (Gamma := nil) (s := s) (e' := e0) (mu' := h) in H0; auto.
  destruct H0 as [HW [TH' TC']].
  assert (TC'' := TC').
  apply prog with (mu := h) in TC'; auto.
  destruct TC' as [IV | [NV [r [STEP _]]]].
  firstorder.
  assert ((exists (e' : expr) (mu' : heap),
          res e0 h = res e' mu' /\ step e' mu' r)).
  exists e0. exists h. auto. 
  contradict H1. right. exists r. eauto.
  assert (MS := H0).
  apply no_typed_multistep_pyerr_ty with (o := o) (s := s) in H0; auto.
  right. left. subst. auto.
  right. right. auto.
  contradict H. intros. crush.
Qed.  
  

Theorem open_world_soundness : forall Gamma t e T c s,
                                 insert Gamma t e T ->
                                 type_context c (lower Gamma) (lower_ty T) nil s ->
                                 typecheck nil nil (plug c e) s /\
                                 ((exists v mu, multistep (plug c e) nil (res v mu) /\ (isval v = true)
                                            /\ typecheck nil mu v s /\ type_heap mu) \/
                                  (multistep (plug c e) nil (pyerror UN)) \/
                                  (multistep (plug c e) nil casterror) \/
                                  (forall r, multistep (plug c e) nil r ->
                                        (exists r' e' mu', r = res e' mu' /\ step e' mu' r'))).
Proof.
  intros Gamma t e T c s.
  intros INS TX.
  apply trans_preservation in INS.
  apply composition with (e := e) in TX.
  split. auto.
  apply fsoundness with (mu := nil) in TX.
  firstorder.
  apply wth; firstorder.
  killfind. inversion H.
  auto.
Qed.


==> anc/utils.v <==
Require Export EqNat.
Require Export FunctionalExtensionality.
Require Export List.
Require Export CpdtTactics.
Require Export Coq.Logic.Classical_Pred_Type.
Require Export definitions.


Lemma in_front: forall x Ga Gb (T : stype), findnat Ga x = Some T -> findnat (append Ga Gb) x = Some T.
  intros x Ga Gb T FN.
  induction Ga.
  inversion FN.
  destruct a.
  killfind. killfind. killfind. unfold append.
  destruct (excluded_middle (n=x)).
  yeseq. yeseq. 
  assumption.
  noteq.
  noteq.
  auto.
Qed.  

Lemma in_to_find: forall x xs, List.In x xs -> findnat (map (fun x : id => (x, PyObjS)) xs) x = Some PyObjS.
  intros x xs In'.
  induction xs.
  inversion In'.
  destruct (excluded_middle (a=x)).
  killfind. killfind. unfold map. yeseq. auto.
  unfold In in In'.
  destruct In' as [Bogus | Recur]. 
  contradiction.
  apply IHxs in Recur.
  killfind. killfind. killfind.  simpl. noteq.
  assumption.
Qed.

Lemma not_in_to_not_find: forall x xs, not (List.In x xs) -> findnat (map (fun x : id => (x, PyObjS)) xs) x = None.
  intros x xs In'.
  induction xs.
  killfind. unfold map. auto.
  destruct (excluded_middle (a=x)).  
  subst.
  elim In'. unfold In. auto.
  unfold In in In'.
  firstorder.
  killfind. killfind. unfold map. noteq.
  auto.
Qed.

Lemma not_in_front: forall x Ga Gb (T : stype), findnat Ga x = None -> 
                                           (findnat (append Ga Gb) x = Some T <-> findnat Gb x = Some T).
  intros x Ga Gb T.
  intros NG.
  split.
  intros FA.
  induction Ga.
  crush.
  destruct a.
  destruct (excluded_middle (n=x)).
  unfold findnat in FA. unfold find in FA. unfold append in FA.
  unfold findnat in NG. unfold find in NG.
  rewrite -> H in FA.
  rewrite <- beq_nat_refl in FA.
  rewrite -> H in NG.
  rewrite <- beq_nat_refl in NG.
  crush.

  unfold findnat in FA. unfold find in FA. unfold append in FA.
  unfold findnat in NG. unfold find in NG.
  rewrite <- beq_nat_false_iff in H.
  rewrite -> H in FA.
  rewrite -> H in NG.  
  auto.

  intros FA.
  unfold append.
  induction Ga. auto.
  destruct a.
  unfold findnat in NG. unfold find in NG.
  destruct (excluded_middle (n=x)).
  rewrite -> H in NG.
  rewrite <- beq_nat_refl in NG.
  inversion NG.
  rewrite <- beq_nat_false_iff in H.
  rewrite -> H in NG.  
  apply IHGa in NG.
  unfold findnat. unfold find.
  rewrite -> H.  
  assumption.
Qed.


Lemma findappend: forall x G G' (T : stype), findnat G x = Some T -> findnat (append G G') x = Some T.
  intros x G G' T Fn.
  induction G. 
  killfind. crush.
  destruct a.
  destruct (excluded_middle (n=x)).
  killfind. killfind. unfold append.
  yeseq. killfind. yeseq. 
  assumption.

  killfind. killfind. killfind. noteq. unfold append. noteq. auto.
Qed.


Lemma lower_preserves : forall G x T,
                          (findnat G x = Some T -> findnat (lower G) x = Some (lower_ty T)) /\
                          (findnat G x = None -> findnat (lower G) x = None).
Proof.
 intros G x T.
 split.
 intros H.
 induction G.
 inversion H.
 destruct a.
 destruct (excluded_middle (x=n)).
 killfind. killfind. killfind.
 unfold lower.
 simpl.
 yeseq. yeseq.
 inversion H. subst. auto.
 killfind. killfind. killfind.
 unfold lower. simpl.
 noteq. noteq. firstorder.
 intros H. induction G. inversion H. crush.
 destruct a.
 destruct (excluded_middle (x=n)).
 killfind. killfind. killfind. unfold lower. simpl. yeseq. yeseq. crush.
 killfind. killfind. killfind. unfold lower. simpl. noteq. noteq. crush. 
Qed.


Lemma find_to_in: forall T x (e : T) l, findnat l x = Some e -> In (x, e) l.
  intros T x e l. intros FN.
  induction l. unfold findnat in FN. unfold find in FN. inversion FN.
  destruct a.
  unfold findnat in FN. unfold find in FN.
  destruct (excluded_middle (x=n)).
  subst.
  rewrite <- beq_nat_refl in FN.
  unfold In.
  inversion FN. subst. firstorder.
  noteq. apply IHl in FN.
  unfold In. firstorder.
Qed.  

Lemma not_find_to_not_in: forall T x (e : T) l, findnat l x = None -> ~ (In (x, e) l).
  intros T x e l. intros NFN.
  induction l. auto.
  destruct a.
  destruct (excluded_middle (x=n)).
  subst. killfind. killfind. yeseq. crush.  
  simpl. intros N.
  destruct N as [L | R]. crush. killfind. killfind. noteq.
  apply IHl in NFN. crush.
Qed.


Lemma not_none_some : forall A( h : option A), not (h = None) -> exists h', h = Some h'. 
  intros A h NOT. destruct h; eauto. crush. Qed.


Lemma in_one_part: forall T x (r : T) A B, findnat (append A B) x = Some r -> 
                                      findnat A x = Some r \/ 
                                      (findnat A x = None /\ findnat B x = Some r).
  intros T x r A B.
  intros FN.
  induction A.
  crush.
  destruct a.
  destruct (excluded_middle (x=n)).
  subst.
  left.
  unfold findnat. unfold find. rewrite <- beq_nat_refl.
  unfold findnat in FN. unfold find in FN. unfold append in FN. rewrite <- beq_nat_refl in FN. assumption.
  unfold findnat in FN. unfold find in FN. unfold append in FN. apply beq_nat_false_iff in H. 
  rewrite NPeano.Nat.eqb_sym in H. rewrite H in FN.
  apply IHA in FN. destruct FN as [ L | R ].
  left. unfold findnat. unfold find. rewrite H. assumption.
  right. 
  split.
  killfind. killfind. killfind. noteq. firstorder.
  firstorder.
Qed.  

Lemma append_nil: forall T (d : list T), append d [] = d.
  intros T d.
  induction d.
  auto.
  crush.
Qed.
Lemma app_in_back: forall T (x : T) d d', In x d' -> In x (append d d').
  intros T x d d' IN.
  induction d. crush. crush.
Qed.
Lemma app_in_front: forall T (x : T) d d', In x d -> In x (append d d').
  intros T x d d' IN.
  induction d. crush. crush.
Qed.
Lemma app_in_one_part: forall T (x : T) d d', In x (append d d') -> In x d \/ In x d'.
  intros T x d d'.
  intros IN.
  induction d. crush.
  crush.
Qed.
Lemma app_in_one_part_excl: forall T (x : T) d d', In x (append d d') -> In x d \/ (~ In x d /\ In x d').
  intros T x d d'.
  intros IN.
  induction d. crush.
  firstorder.
  destruct (excluded_middle (x=a)).
  subst. crush. crush.
   
Qed.
Lemma app_in_neither_part: forall T (x : T) d d', ~ (In x (append d d')) -> ~ (In x d \/ In x d').
  intros T x d d'.
  intros IN.
  induction d. crush.
  crush.
Qed.


Lemma not_in_unq: forall l x, ~ (In x l) -> unique l x.
  intros l x NIN.
  induction l.
  apply unq_nil.
  destruct (excluded_middle (x=a)).
  subst. crush.
  apply unq_cons_noteq. auto. simpl in NIN. apply IHl. auto.
Qed.

Lemma in_back_unq: forall dw x d d', dw = (append d d') -> unique dw x -> In x d' -> ~ (In x d).
  intros dw.
  induction dw.
  intros x d d' DEQ UNQ NIN.
  destruct d. auto.
  crush.
  destruct d.
  auto.
  intros d'.
  intros DEQ UNQ IN.
  inversion DEQ.
  apply IHdw with (x := x) in H1.
  destruct (excluded_middle (x=n)).
  subst.
  inversion UNQ.
  subst. auto.
  subst.
  inversion DEQ.
  apply app_in_back with (d := d) in IN. crush.
  subst.
  simpl.
  crush.
  inversion UNQ.
  subst. auto.
  subst. subst.
  apply unq_cons_eq in H4.
  inversion UNQ.
  subst. auto. subst. apply not_in_unq in H2. auto. auto.
Qed.  
  

Lemma not_in_to_not_find_general: forall A x (l : list (name * A)), ~ (In x (mfst l)) -> 
                                                               findnat l x = None.
  intros A x l NIN.
  induction l. crush. 
  destruct a.
  destruct (excluded_middle (x=n)).
  subst. crush.
  killfind.
  killfind. noteq. crush.
Qed.  


Lemma remove_not_in: forall ls x x', ~ In x ls -> ~ In x (remove x' ls).
  intros ls x x' NIN.
  induction ls.
  crush.
  simpl.
  destruct (excluded_middle (x'=a)).
  yeseq.
  simpl in NIN. auto.
  noteq. simpl. firstorder.
Qed.  

Lemma remove_unq: forall ls x x', unique ls x -> unique (remove x' ls) x.
  intros ls x x' UNQ.
  induction ls.
  simpl. apply unq_nil.
  destruct (excluded_middle (x'=a)).
  subst. simpl. yeseq.
  inversion UNQ. subst. auto.
  subst. apply not_in_unq in H2. auto.
  simpl. noteq.
  inversion UNQ. subst. apply IHls in H4.
  apply unq_cons_noteq. auto. auto.
  subst. apply unq_cons_eq.
  apply remove_not_in. auto.
Qed.  



Lemma fst_distrib: forall T1 T2 (d1 : list (T1 * T2))  d2, mfst (append d1 d2) = append (mfst d1) (mfst d2).
  intros T1 T2 d1 d2.
  induction d1.
  auto. crush.
Qed.

Lemma snd_distrib: forall T1 T2 (d1 : list (T1 * T2))  d2, msnd (append d1 d2) = append (msnd d1) (msnd d2).
  intros T1 T2 d1 d2.
  induction d1.
  auto. crush.
Qed.

Lemma app_assoc: forall T l1 l2 (v : T), append (append l1 [v]) l2 = append l1 (v::l2).
  intros T l1 l2 v.
  induction l1.
  crush. crush.
Qed.

Lemma append_lower_distrib : forall G1 G2, lower (append G1 G2) = append (lower G1) (lower G2).
  intros G1 G2.
  induction G1.
  simpl. auto.
  simpl.
  rewrite IHG1. auto.
Qed.

Lemma in_lower: forall A B (x : A) (T : B) d, In (x, T) d -> In x (mfst d).
  intros A B x T d IN.
  induction d. crush. crush.
Qed.  


Lemma fst_pair_cancel: forall l, mfst (pobj_pair l) = l.
  intros l. induction l. crush. crush.
Qed.


Lemma sing_purp2: forall x a b l1 l2, mfst (append (lower l1) ((x,a)::(pobj_pair l2))) = 
                                   append (mfst (append l1 [(x,b)])) l2.
  intros x a b l1 l2.
  induction l1. crush.
  rewrite fst_pair_cancel. auto.
  crush.
Qed.


Lemma sing_purp_rewrite: forall T (a:T) b l1 l2 l3, (a::(append l1 (b::(append l2 l3)))) = 
                                         (append (a::(append l1 (b::l2))) l3).
  intros T a b l1 l2 l3.
  induction l1.
  crush. crush.
Qed.


Lemma find_unq: forall A x lw l1 l2 (T : A) T', lw = (append l1 l2) ->
                                            findnat lw x = Some T -> 
                                            findnat l2 x = Some T' -> 
                                            unique (mfst lw) x ->
                                            findnat l1 x = None /\ T = T'.
  intros A x lw.
  induction lw.
  intros l1 l2 T T' FNW FN2 UNQ.  
  inversion FN2.
  intros l1 l2 T T' EQ FNW FN2 UNQ.
  destruct a.
  inversion UNQ. subst. destruct l1. split. auto.
  simpl in EQ. subst. crush.
  simpl in EQ. inversion EQ. subst.
  apply IHlw with (l3 := l1) (l4 := l2) (T := T) (T' := T') in H3. destruct H3 as [FN HEQ].
  split. killfind. killfind. killfind. killfind. killfind. noteq. noteq. auto. auto.
  auto.  killfind. killfind. killfind. killfind.  noteq.  auto. 
  auto. subst.
  destruct l1. crush.
  simpl in EQ. inversion EQ.
  apply find_to_in in FN2.
  apply in_lower in FN2.
  subst.
  contradict H2.
  rewrite fst_distrib.
  apply app_in_back. auto.
Qed.


Lemma lower_distrib : forall G x ty, extend (lower G) x (lower_ty ty) = lower (extend G x ty).
  intros G x ty.
  unfold extend.
  unfold lower.
  unfold map.
  reflexivity.
Qed.


Lemma single_purp_assoc: forall params blah G, lower (append params (blah::G)) = 
                                          append (lower (append params [blah])) (lower G). 
  intros params blah G.
  induction params.
  crush.
  crush.
Qed.


Lemma app_length: forall T (l1 : list T) l2, length (append l1 l2) = (length l1) + (length l2). 
  intros T l1 l2.
  induction l1. crush. crush.
Qed.


Lemma not_find_either_not_find_all: forall A (d1 : list (name * A)) d2 x, findnat d1 x = None -> findnat d2 x = None ->
                                               findnat (append d1 d2) x = None.
  intros A d1 d2 x FNA FNB.
  induction d1.
  crush.
  destruct a.
  destruct (excluded_middle(x=n)).
  subst. killfind. killfind. killfind. killfind. yeseq. crush.
  killfind. killfind. killfind. killfind. noteq. crush.  
Qed.


Lemma map_distrib: forall T S (fn : T -> S) (d1 : list T) d2, map fn (append d1 d2) = append (map fn d1) (map fn d2).
  intros T S fn d1 d2.
  induction d1.
  auto.
  crush.
Qed.


Lemma find_pobj: forall p x T, findnat (pobj_pair p) x = Some T -> T = PyObjS.
  intros p x T FN.
  induction p.
  crush. killfind. crush.
  destruct (excluded_middle(x=a)).
  killfind. killfind. unfold pobj_pair in FN. simpl in FN. yeseq. inversion FN. auto.
  killfind. killfind. unfold pobj_pair in FN. simpl in FN. noteq. auto.
Qed.

Lemma add1len: forall T (v : T) l, ((length l) + 1) = (length (append l [v])). 
  intros T v l.
  induction l. crush. crush.
Qed.


Lemma not_in_not_find_zip: forall T x d, ~ In x d -> forall  (d' : list T), findnat (zip d d') x = None.
  intros T x d NIN.
  induction d.
  crush.
  destruct (excluded_middle (x=a)).
  unfold In in NIN.
  firstorder.
  firstorder.
  unfold findnat. unfold find. simpl.
  destruct d'. auto.
  noteq. apply H2. 
Qed.


Lemma not_some_none: forall T (R : option T), ~ (exists t, R = Some t) -> R = None.
  intros T R NSOME.
  destruct R.
  contradict NSOME.
  exists t. auto. auto.
Qed.


Lemma fst_zip_cancel: forall A B n (d : list A) (d' : list B), length d = n -> length d = length d' -> mfst (zip d d') = d.
  intros A B n.
  induction n.
  intros d d' LEN1 LEN2.
  destruct d.
  simpl. auto.
  crush.
  intros d d' LEN1 LEN2.
  destruct d. crush.
  destruct d'. crush.
  crush.
Qed.  


Lemma in_to_some_find: forall A x d, In x (mfst d) -> exists (T : A), findnat d x = Some T. 
  intros A x d IN.
  induction d.
  crush.
  destruct a.
  destruct (excluded_middle (x=n)).
  exists a.
  rewrite H.
  unfold findnat. unfold find. rewrite <- beq_nat_refl. auto.
  unfold In in IN.
  unfold lower_delt in IN. unfold mfst in IN. simpl in IN.
  destruct IN as [ EQ | IN ].
  crush.
  apply IHd in IN.
  unfold findnat. unfold find. noteq. assumption.
Qed.


Lemma snd_combine : forall A B (l1 : list A) (l2 : list B), 
                      length l1 = length l2 -> msnd (combine l1 l2) = l2.
  intros A B l1 l2 LEN.
  generalize dependent l2.
  induction l1; crush. destruct l2; crush.
  destruct l2; crush.
Qed.


Lemma append_pyobj_list : forall G S l1 l2, typecheck_list G S l1 -> typecheck_list G S l2
                                       -> typecheck_list G S (append l1 l2).
  intros G S l1 l2 TC1 TC2.
  induction l1; crush. apply tcl_cons. inversion TC1. crush. inversion TC1. crush.
Qed.

Lemma lenlen: forall T1 T2 (l : list (T1 * T2)), length (mfst l) = length (msnd l).
Proof.
  intros T1 T2 l.
  induction l.
  crush. crush.
Qed.

Lemma fst_in: forall x ty d, In (x, ty) d -> In x (lower_delt d).
  intros x ty d IN.
  induction d. firstorder.
  destruct a.
  destruct (excluded_middle (x=n)).
  firstorder.
  crush.
Qed.

Lemma lsub_lenmatch: forall cs ds, list_subconsist cs ds -> length cs = length ds. 
Proof.
  intros cs ds LSUB.
  induction LSUB. auto. crush.
Qed.  

Lemma inslist_lenmatch: forall Gamma tms es tys, insert_list Gamma tms es tys -> length es = length tys. 
Proof.
  intros G tms es tys INS.
  induction INS. auto.
  crush.
Qed.

Lemma find_same_dom: forall T S l1 l2 x (v : T), findnat l1 x = Some v ->
                                  mfst l1 = mfst l2 ->
                                  exists (h : S), findnat l2 x = Some h.
  intros T S l1 l2 x v FN FS.
  generalize dependent l2.
  induction l1.
  killfind. crush. 
  destruct a.
  destruct (excluded_middle (x=n)).
  intros l2 FS.
  simpl in FS.
  destruct l2. crush.
  simpl in FS. inversion FS.
  exists (snd p). killfind. killfind. killfind.
  yeseq. destruct p. simpl. yeseq. auto.
  intros l2 FS.
  destruct l2. crush. destruct p. simpl in FS. inversion FS.
  subst. killfind. killfind. killfind. noteq. noteq. auto.
Qed.


Lemma hasattr_larger : forall d d' a mu,
                         contained d d' ->
                         hasattrs a d' mu ->
                         hasattrs a d mu.
Proof. 
  intros d d' a mu CONT HAS.
  inversion HAS.
  inversion CONT.
  apply hasa.
  crush. eauto.
Qed.


Lemma zipnil : forall A B (l : list A) (nl : list B), nl = nil -> zip l nl = nil.
  intros A B l nl EQ.
  unfold zip.
  induction l. simpl. auto.
  simpl. crush.
Qed.

Lemma zip_cancel : forall A B (l : list (A * B)), zip (mfst l) (msnd l) = l.
  intros A B l.
  induction l. crush.
  destruct a.
  simpl. crush.
Qed.

Lemma split_set: forall l (P Q : Prop) (p : P) (q : Q) R,
  (forall v, In v l -> P -> Q -> isval v = true \/ (negb (isval v) = true /\ R v)) ->
  (exists v, In v l /\ negb (isval v) = true /\ R v) \/ (forall v, In v l -> isval v = true).
  intros l P Q p q R SPLIT.
  induction l. crush.

  
  cut (forall v : expr, In v l -> P -> Q -> isval v = true \/ (negb (isval v) = true /\ R v)).
  intros CUT. apply IHl in CUT.
  destruct CUT as [ L | NL ].
  destruct L as [targ  NV].
  simpl.
  left. exists targ. crush.

  assert (In a (a :: l)). crush.
  apply SPLIT in H; auto. destruct H as [IV | NIV].
  right. crush.
  left. exists a. crush. crush.
Qed.

Lemma allvalno : forall x l, In x l -> negb (isval x) = true -> negb (allvals l) = true.
  intros x l IN NEG.
  induction l. crush.  
  destruct (excluded_middle (a=x)).
  subst.
  simpl. subst. rewrite <- Bool.if_negb. ifcase. crush. crush.
  simpl in IN. crush. ifcase; auto.
Qed.  

Lemma allvalyes : forall x l, In x l -> negb (isval x) = true -> negb (allvals l) = true.
  intros x l IN NEG.
  induction l. crush.  
  destruct (excluded_middle (a=x)).
  subst.
  simpl. subst. rewrite <- Bool.if_negb. ifcase. crush. crush.
  simpl in IN. crush. ifcase; auto.
Qed.  


Lemma multsub_same_len : forall n x e' es , length es = n -> length (multsub x e' es) = n.
  intros n. induction n.
  crush. destruct es; crush.

  intros x e' es LEQ.
  destruct es; crush.
Qed.  

Lemma mult_mem_snd: forall x e' map, multsub x e' (msnd map) = msnd (memsub x e' map).
  intros x e' map.
  induction map. crush.
  destruct a. simpl. crush.
Qed.


Lemma in_front_eq : forall T x (l1 : list (name * T)) l2 l3 h, 
                      findnat l1 x = Some h ->
                      findnat (append l1 l2) x = findnat (append l1 l3) x.
Proof.
  intros T x l1 l2 l3 h FIND.
  induction l1. killfind. crush. destruct a. destruct (excluded_middle (x =n )). subst. simpl.
  killfind. killfind. killfind. yeseq. yeseq. crush.
  simpl.
  killfind. killfind. killfind. noteq. noteq. crush.
Qed.  

Lemma not_in_front_eq : forall T x (l1 : list (name * T)) l2 l3, 
                                    findnat l2 x = findnat l3 x -> findnat l1 x = None ->
                                      findnat (append l1 l2) x = findnat (append l1 l3) x.
  intros T x l1 l2 l3 EQ NF.
  induction l1. crush. destruct a. destruct (excluded_middle (x =n )).
  killfind. killfind. killfind. killfind. yeseq. crush.
  simpl.
  killfind. killfind. killfind. killfind. noteq. noteq. crush.
Qed.



Lemma not_infun_then_not_in : forall x xs, infun x xs = false -> 
                                      findnat (map (fun x0 : id => (x0, PyObjS)) xs) x = None.
  intros x xs. 
  induction xs.
  crush. simpl. crush. destruct (excluded_middle (a=x)). crush.
  yeseq. crush.
  killfind. killfind.
  noteq. 
  rewrite NPeano.Nat.eqb_sym in H0. rewrite H0. crush.
Qed.


Lemma bs1 : forall x xs, In x xs -> In (x, PyObjS) (map (fun x0 : id => (x0, PyObjS)) xs).
  intros x xs IN.
  induction xs; crush.
Qed.


Lemma infun_then_in : forall x xs, infun x xs = true <-> In x xs.
  intros x xs. 
  split.
  induction xs.
  crush. simpl. crush. destruct (excluded_middle (a=x)). crush.
  noteq. crush.
  induction xs. crush. simpl. intros. destruct H.
  subst. yeseq. auto. ifcase; auto.
Qed.  


Lemma fst_sub: forall map x e', mfst map = mfst (memsub x e' map).
  intros map x e. induction map; crush.
Qed.  


Lemma unify_sizes : forall v mu c,
                      parammatch v c mu -> forall n n',
                      c = (CFixed n) ->
                      parammatch v (CFixed n') mu ->
                      n = n'.
Proof.
  intros v mu c P1.
  induction P1; crush.
  inversion H1. auto.
  assert (CFixed (n0 + 1) = CFixed (n0 + 1)). auto.
  apply IHP1 with (n' := (n' + 1)) in H0. crush.
  inversion H1. crush.
Qed.  


Lemma extend_on_back : forall G S es e, typecheck_list G S es ->
                                   typecheck G S e PyObjS ->
                                   typecheck_list G S (append es [e]).
Proof.
  intros G S es e TCL TC.
  induction es.
  simpl. apply tcl_cons; auto.
  simpl. inversion TCL. apply tcl_cons; auto.
Qed.
  
Lemma seriously_question_mark : forall T (e : list T) v,
                                  length (append e [v]) = S (length e).
Proof.
  intros T e v.
  induction e.
  auto. crush.
Qed.


Lemma its_pyobj : forall x ys T, 
                    findnat (map (fun x : name => (x, PyObjS)) ys) x = Some T ->
                    T = PyObjS.
  intros. induction ys. simpl in H. killfind. inversion H.
  simpl in H. 
  destruct (excluded_middle (a=x)).
  killfind. killfind. yeseq. inversion H. auto.  
  killfind. killfind. noteq. auto.
Qed.


Lemma steplist_pres_length: forall l mu r,
                              steplist l mu r -> forall l' mu', r = (resl l' mu') ->
                                                         length l = length l'.
Proof.
  intros l mu r SL.
  induction SL; crush.
  assert (resl es' mu'0 = resl es' mu'0). auto.
  apply IHSL in H0. crush.
Qed. 

Lemma stepmap_pres_names: forall m mu r,
                            stepmap m mu r -> forall m' mu', r = (resm m' mu') ->
                                                       mfst m = mfst m'.
Proof.
  intros l mu r SL.
  induction SL; crush.
  assert (resm es' mu'0 = resm es' mu'0). auto.
  apply IHSL in H0. crush.
Qed. 


Lemma app_in_one_part_excl2: forall T (x : T) d d', In x (append d d') -> (~ In x d' /\ In x d) 
                                                                    \/ In x d'.
Proof.
  intros T x d d'.
  intros IN.
  induction d. crush.
  destruct (excluded_middle (In x d')).
  right. auto. crush.
Qed.


Lemma all_in_tcl_tc : forall Gamma mu M, 
                        Gamma = nil ->
                        typecheck_list Gamma mu (msnd M) -> 
                        forall x v, findnat M x = Some v ->
                               typecheck Gamma mu v PyObjS.
Proof.
  intros Gamma mu M GNIL TCL.
  induction M.
  crush.
  killfind. inversion H.
  intros x v FN.
  destruct a.
  destruct (excluded_middle (n=x)).
  killfind. yeseq.
  simpl in TCL.
  inversion TCL. inversion FN. subst. auto.
  inversion TCL.
  apply IHM with (x := x) (v := v) in H5.
  auto.
  killfind. noteq.
  crush.
Qed.


Lemma lookup_never_pyerrors: forall a h x mu o o' r, lookup a h x mu o r ->  ~ (r = pyerror o').
Proof.
  intros a h x mu o o' r LU.
  destruct LU; crush.
Qed.

(* Lemma docheck_never_pyerrors: forall e s mu r o , docheck e s mu = r ->  ~ (r= pyerror o). *)
(* Proof. *)
(*   intros e s mu r DC. *)
(*   destruct e; destruct s; crush. *)
(* Qed. *)

Lemma tc_sup_tc_list : forall Gamma mu es supes, 
                         typecheck_supers Gamma mu es supes ->
                         typecheck_list Gamma mu es.
Proof. 
  intros Gamma mu es supes TCS.
  induction TCS.
  apply tcl_cons. apply ty_subsump with (s2 := ClassS ns CAny); auto. auto.
  apply tcl_nil.
Qed.

Lemma same_addrs : forall es as1 as2, 
                     addrs es as1 ->
                     addrs es as2 ->
                     as1 = as2.
Proof.
  intros es.
  induction es.
  intros as1 as2 AD1 AD2.
  inversion AD1. inversion AD2. auto.
  intros as1 as2 AD1 AD2.
  inversion AD1. inversion AD2. subst.
  inversion H3. apply IHes with (as1 := as_) in H6; auto.
  subst. auto.
Qed.

